Determination of Vega's rotational velocity based on the Fourier analysis of spectral line profiles

While it is known that the sharp-line star Vega (vsini ~ 20km/s) is actually a rapid rotator seen nearly pole-on with low i (< 10 deg), no consensus has yet been accomplished regarding its intrinsic rotational velocity (v_e), for which rather different values have been reported so far. Methodologically, detailed analysis of spectral line profiles is useful for this purpose, since they reflect more or less the v_e-dependent gravitational darkening effect. However, direct comparison of observed and theoretically simulated line profiles is not necessarily effective in practice, where the solution is sensitively affected by various conditions and the scope for combining many lines is lacking. In this study, determination of Vega's v_e was attempted based on an alternative approach making use of the first zero (q_1) of the Fourier transform of each line profile, which depends upon K (temperature sensitivity parameter differing from line to line) and v_e. It turned out that v_e and vsini could be separately established by comparing the observed q_1^obs and calculated q_1^cal values for a number of lines of different K. Actually, independent analysis applied to two line sets (49 Fe I lines and 41 Fe II lines) yielded results reasonably consistent with each other. The final parameters of Vega's rotation were concluded as vsini = 21.6 (+/- 0.3) km/s, v_e = 195 (+/- 15) km/s, and i = 6.4 (+/- 0.5) deg.

==> anc/ReadMe.txt <==
================================================================================
Keywords: line: profiles --- stars: atmospheres --- stars: early-type --- 
stars: individual (Vega) --- stars: rotation

Abstract:

The files (obsparms.dat, calparms.dat, obsprofs.dat) constitute the on-line 
material for the paper "Determination of Vega's rotational velocity 
based on the Fourier analysis of spectral line profiles (Yoichi Takeda)". 

File Summary:
--------------------------------------------------------------------------
FileName     Lrecl Records   Explanations
--------------------------------------------------------------------------
ReadMe.txt     ...    ...  This file
obsparms.dat   109     90  Atomic data of adopted Fe lines and their Fourier transform results
calparms.dat   487     90  Transform results of theoretical profiles modeled for the Fe lines
obsprofs.dat    18   9494  Observed profile data for each of the measured Fe lines
--------------------------------------------------------------------------

Description: "obsparms.dat"
--------------------------------------------------------------------------
In this file are given the basic data (atomic parameters, line strengths, etc.) of 90 Fe lines 
(49 Fe I and 41 Fe II lines) and the characteristic quantities of Fourier transforms (1st- and 
2nd-zero frequencies, heights of the main lobe and the 1st side lobe) resulting from their profiles. 
--------------------------------------------------------------------------

Byte-by-byte Description: "obsparms.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1- 16  A16   ---     l-code  line code^[1]
  17- 23  F7.2  ---      K      T-sensitivity parameter (=dlogW/dlogT)        
  24- 29  F6.2  ---     s-code  species code (26.00 ... Fe I, 26.01 ... Fe II)       
  30- 35  F6.2  eV      chiion  ionization potential (from the ground level)      
  36- 44  F9.3   A      lambda  line wavelength
  45- 51  F7.3  eV      chilow  lower excitation potential
  52- 58  F7.3  dex     loggf   g is stat. weight of lower level and f is osc. strength
  59- 64  F6.1  mA       Wobs   observed equivalent width measured by Gaussian fitting
  65- 71  F7.3  dex      Astd   standard abundance^[2] derived from Wobs 
  72- 79  F7.1  s/km     q1     1st-zero position of the Fourier transform amplitude  
  80- 87  F8.4  s/km     q2     2nd-zero position of the Fourier transform amplitude  
  88- 98  E11.4  A       h0     height of the main lobe of the transform amplitude 
  99-109  E11.4  A       h1     height of the 1st side lobe of the transform amplitude 
-----------------------------------------------------------------------------
Notes:
^[1] Constructed from the species code, wavelength, and equivalent width (rounded to integer). 
  For example:
  Fe I  line (species code: 26.00) at 3922.911A with W =  25.3mA --> 2600-3922911_025
  Fe II line (species code: 26.01) at 6248.898A with W =   3.2mA --> 2601-6248898_003
^[2] Logarithmic number abundance relative to H, expressed in the usual normalization 
  of A(H) = 12; i.e., A(X) = log[N(X)/N(H)] + 12.



Description: "calparms.dat"
--------------------------------------------------------------------------
Fourier transform results computed from the theoretical profiles of 90 Fe lines
(49 Fe I and 41 Fe II lines) simulated by using the CALSPEC code for
10 models of different equatorial rotational velocity (model 0, model 1, 
model 2, ... model 9 corresponding to v_e= 22, 100, 125, 150, ... 275, 300 km/s).
Presented are the positions of 1st-zero (q1) and 2nd-zero (q2) along with 
the heights of the main lobe (h0 = equivalent width) and the 1st side lobe (h1),
which were measured from the Fourier transform amplitude |d(sigma)|. 
Besides, the values of the abundance corrections (to be added to the standard 
abundance in order to reproduce the observed line strength as possible)
are also given for each of the models. 
--------------------------------------------------------------------------

Byte-by-byte Description: "calparms.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1- 16  A16   ---     l-code  line code
  17- 24  F8.2  ---      K      T-sensitivity parameter (=dlogW/dlogT)        
  25- 32  F8.4  s/km    q1obs   observed 1st-zero position
  34- 41  F8.5  s/km    q1_0    1st-zero position for model 0
  42- 49  F8.5  s/km    q1_1    1st-zero position for model 1
  50- 57  F8.5  s/km    q1_2    1st-zero position for model 2
  58- 65  F8.5  s/km    q1_3    1st-zero position for model 3
  66- 73  F8.5  s/km    q1_4    1st-zero position for model 4
  74- 81  F8.5  s/km    q1_5    1st-zero position for model 5
  82- 89  F8.5  s/km    q1_6    1st-zero position for model 6
  90- 97  F8.5  s/km    q1_7    1st-zero position for model 7
  98-105  F8.5  s/km    q1_8    1st-zero position for model 8
 106-113  F8.5  s/km    q1_9    1st-zero position for model 9
 115-122  F8.5  s/km    q2_0    2nd-zero position for model 0
 123-130  F8.5  s/km    q2_1    2nd-zero position for model 1
 131-138  F8.5  s/km    q2_2    2nd-zero position for model 2
 139-146  F8.5  s/km    q2_3    2nd-zero position for model 3
 147-154  F8.5  s/km    q2_4    2nd-zero position for model 4
 155-162  F8.5  s/km    q2_5    2nd-zero position for model 5
 163-170  F8.5  s/km    q2_6    2nd-zero position for model 6
 171-178  F8.5  s/km    q2_7    2nd-zero position for model 7
 179-186  F8.5  s/km    q2_8    2nd-zero position for model 8
 187-194  F8.5  s/km    q2_9    2nd-zero position for model 9
 196-206  E11.4   A     h0_0    height of the main lobe for model 0
 207-217  E11.4   A     h0_1    height of the main lobe for model 1
 218-228  E11.4   A     h0_2    height of the main lobe for model 2
 229-239  E11.4   A     h0_3    height of the main lobe for model 3
 240-250  E11.4   A     h0_4    height of the main lobe for model 4
 251-261  E11.4   A     h0_5    height of the main lobe for model 5
 262-272  E11.4   A     h0_6    height of the main lobe for model 6
 273-283  E11.4   A     h0_7    height of the main lobe for model 7
 284-294  E11.4   A     h0_8    height of the main lobe for model 8
 295-305  E11.4   A     h0_9    height of the main lobe for model 9
 307-317  E11.4   A     h1_0    height of the 1st side lobe for model 0
 318-328  E11.4   A     h1_1    height of the 1st side lobe for model 1
 329-339  E11.4   A     h1_2    height of the 1st side lobe for model 2
 340-350  E11.4   A     h1_3    height of the 1st side lobe for model 3
 351-361  E11.4   A     h1_4    height of the 1st side lobe for model 4
 362-372  E11.4   A     h1_5    height of the 1st side lobe for model 5
 373-383  E11.4   A     h1_6    height of the 1st side lobe for model 6
 384-394  E11.4   A     h1_7    height of the 1st side lobe for model 7
 395-405  E11.4   A     h1_8    height of the 1st side lobe for model 8
 406-416  E11.4   A     h1_9    height of the 1st side lobe for model 9
 418-424   F7.3  dex   Del_0    abundance correction applied to model 0 
 425-431   F7.3  dex   Del_1    abundance correction applied to model 1
 432-438   F7.3  dex   Del_2    abundance correction applied to model 2 
 439-445   F7.3  dex   Del_3    abundance correction applied to model 3
 446-452   F7.3  dex   Del_4    abundance correction applied to model 4 
 453-459   F7.3  dex   Del_5    abundance correction applied to model 5
 460-466   F7.3  dex   Del_6    abundance correction applied to model 6 
 467-473   F7.3  dex   Del_7    abundance correction applied to model 7
 474-480   F7.3  dex   Del_8    abundance correction applied to model 8 
 481-487   F7.3  dex   Del_9    abundance correction applied to model 9
-----------------------------------------------------------------------------


Description: "obsprofs.dat"
--------------------------------------------------------------------------
Data of the observed spectrum for each line are given in the relevant part of this 
file, which begins with a header line (including data information including Fcont), 
followed by lines of profile data. 
The profile data are represented by wl (wavelength) and Flam/Fcont (where Flam is 
the observed spectrum of Vega (Takeda et al. 2008) roughly normalized in advance)
at each of the np profile points.
The actual calculation of Fourie transform was applied to the line depth profile  
1-Flam/Fcont, and the selected portion of the line profile [lam1, lam2] 
(corresponding to profile numbers n1 and n2) was used. 
The unused Flam/Fcont data (outside of this range) are shown with negative
sign (-Flam/Fcont) for the sake of clear distinction.  
See the "data index" given below for the line number range relevant for each section. 
For example, the spectrum for 2601-4913292_002, which is at the line number range 
of 06989-07076 (88 lines) in this file', can be extracted by the following unix command. 
head -07076 obsprofiles.dat | tail -88 > 2601-4913292_002.txt
--------------------------------------------------------------------------

Byte-by-byte Description: "obsprofs.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
(header line)
   3- 18  A16    ---     l-code     line code
  19- 26  F8.4   ---     Fcont      continuum level [in the original Takeda et al.'s (2008) spectrum]         
  27- 30   I4    ---      np        number of profile data points        
(data lines)
   1-  9  F9.4    A      lambda     wavelength (scale is corrected to the laboratory frame)
  10- 18  F9.4   ---     Flam/Fcont residual flux (negative -flam outside of [lam1,lam2])
-----------------------------------------------------------------------------
[Data Index]
  linecode       linbeg-linend data lines
2600-3922911_025  00001-00119  (119 lines)
2600-4014534_008  00120-00234  (115 lines)
2600-4021867_009  00235-00355  (121 lines)
2600-4067978_008  00356-00458  (103 lines)
2600-4175636_006  00459-00569  (111 lines)
2600-4176566_005  00570-00671  (102 lines)
2600-4187038_016  00672-00769  ( 98 lines)
2600-4195329_008  00770-00875  (106 lines)
2600-4196208_004  00876-00982  (107 lines)
2600-4199095_027  00983-01085  (103 lines)
2600-4202028_034  01086-01196  (111 lines)
2600-4210343_008  01197-01306  (110 lines)
2600-4219360_015  01307-01401  ( 95 lines)
2600-4235936_022  01402-01511  (110 lines)
2600-4238021_003  01512-01604  ( 93 lines)
2600-4238809_010  01605-01697  ( 93 lines)
2600-4299234_021  01698-01816  (119 lines)
2600-4447718_006  01817-01912  ( 96 lines)
2600-4466551_012  01913-02030  (118 lines)
2600-4484219_003  02031-02138  (108 lines)
2600-4494563_008  02139-02246  (108 lines)
2600-4528613_016  02247-02352  (106 lines)
2600-4547846_002  02353-02446  ( 94 lines)
2600-4602940_003  02447-02560  (114 lines)
2600-4611284_003  02561-02662  (102 lines)
2600-4707272_003  02663-02768  (106 lines)
2600-4903308_004  02769-02865  ( 97 lines)
2600-4918993_014  02866-02966  (101 lines)
2600-4920502_029  02967-03085  (119 lines)
2600-4966087_004  03086-03188  (103 lines)
2600-5049819_005  03189-03284  ( 96 lines)
2600-5133681_010  03285-03396  (112 lines)
2600-5162292_009  03397-03494  ( 98 lines)
2600-5281790_004  03495-03620  (126 lines)
2600-5341023_004  03621-03717  ( 97 lines)
2600-5353373_002  03718-03839  (122 lines)
2600-5364858_008  03840-03961  (122 lines)
2600-5367479_009  03962-04073  (112 lines)
2600-5371489_012  04074-04190  (117 lines)
2600-5389479_002  04191-04289  ( 99 lines)
2600-5569618_005  04290-04401  (112 lines)
2600-5572841_008  04402-04520  (119 lines)
2600-5576090_002  04521-04623  (103 lines)
2600-5615644_014  04624-04740  (117 lines)
2600-5633975_002  04741-04837  ( 97 lines)
2600-6136615_004  04838-04937  (100 lines)
2600-6137694_003  04938-05025  ( 88 lines)
2600-6191558_003  05026-05134  (109 lines)
2600-6230726_004  05135-05248  (114 lines)
2601-4273326_017  05249-05363  (115 lines)
2601-4278159_007  05364-05465  (102 lines)
2601-4296572_033  05466-05576  (111 lines)
2601-4413601_004  05577-05681  (105 lines)
2601-4451551_008  05682-05787  (106 lines)
2601-4472929_013  05788-05887  (100 lines)
2601-4489183_032  05888-05991  (104 lines)
2601-4491405_039  05992-06105  (114 lines)
2601-4541524_028  06106-06217  (112 lines)
2601-4576340_028  06218-06342  (125 lines)
2601-4582835_019  06343-06455  (113 lines)
2601-4620521_016  06456-06564  (109 lines)
2601-4635316_016  06565-06672  (108 lines)
2601-4666758_016  06673-06763  ( 91 lines)
2601-4713193_006  06764-06869  (106 lines)
2601-4731453_021  06870-06988  (119 lines)
2601-4913292_002  06989-07076  ( 88 lines)
2601-4948793_002  07077-07164  ( 88 lines)
2601-4951584_003  07165-07261  ( 97 lines)
2601-4977035_002  07262-07351  ( 90 lines)
2601-4993358_008  07352-07458  (107 lines)
2601-5004195_007  07459-07565  (107 lines)
2601-5089214_003  07566-07669  (104 lines)
2601-5106109_001  07670-07774  (105 lines)
2601-5127866_004  07775-07879  (105 lines)
2601-5132669_003  07880-07984  (105 lines)
2601-5149465_005  07985-08077  ( 93 lines)
2601-5203638_002  08078-08167  ( 90 lines)
2601-5219926_001  08168-08282  (115 lines)
2601-5272397_007  08283-08371  ( 89 lines)
2601-5291666_005  08372-08464  ( 93 lines)
2601-5387063_004  08465-08567  (103 lines)
2601-5529932_004  08568-08668  (101 lines)
2601-5567842_002  08669-08789  (121 lines)
2601-5645392_002  08790-08882  ( 93 lines)
2601-5835492_001  08883-08978  ( 96 lines)
2601-6084111_004  08979-09077  ( 99 lines)
2601-6147741_014  09078-09188  (111 lines)
2601-6149258_014  09189-09293  (105 lines)
2601-6175146_004  09294-09389  ( 96 lines)
2601-6248898_003  09390-09494  (105 lines)
-----------------------------------------------------------------------------



==> anc/calparms.dat <==
2600-3922911_025  -14.89  0.0247  0.02773 0.02661 0.02605 0.02549 0.02487 0.02431 0.02388 0.02350 0.02333 0.02317  0.05105 0.05075 0.05056 0.05034 0.05018 0.05001 0.05002 0.05000 0.05035 0.05064  0.2532E-01 0.2536E-01 0.2543E-01 0.2564E-01 0.2594E-01 0.2640E-01 0.2714E-01 0.2802E-01 0.2905E-01 0.3015E-01  0.3129E-02 0.3686E-02 0.3979E-02 0.4353E-02 0.4786E-02 0.5274E-02 0.5808E-02 0.6362E-02 0.6873E-02 0.7350E-02   0.000  0.060  0.079  0.106  0.141  0.182  0.224  0.267  0.306  0.340
2600-4014534_008  -14.48  0.0242  0.02717 0.02617 0.02568 0.02510 0.02444 0.02380 0.02323 0.02266 0.02225 0.02193  0.05059 0.04995 0.04970 0.04938 0.04889 0.04848 0.04809 0.04774 0.04758 0.04759  0.7590E-02 0.7601E-02 0.7605E-02 0.7635E-02 0.7680E-02 0.7758E-02 0.7908E-02 0.8178E-02 0.8566E-02 0.9005E-02  0.9632E-03 0.1101E-02 0.1187E-02 0.1291E-02 0.1416E-02 0.1569E-02 0.1735E-02 0.1939E-02 0.2165E-02 0.2391E-02   0.000  0.051  0.071  0.100  0.139  0.188  0.244  0.303  0.360  0.412
2600-4021867_009  -15.21  0.0228  0.02728 0.02612 0.02556 0.02499 0.02433 0.02368 0.02309 0.02261 0.02221 0.02196  0.05062 0.04999 0.04973 0.04932 0.04891 0.04849 0.04816 0.04782 0.04774 0.04776  0.9408E-02 0.9422E-02 0.9452E-02 0.9472E-02 0.9558E-02 0.9681E-02 0.9936E-02 0.1036E-01 0.1092E-01 0.1159E-01  0.1223E-02 0.1418E-02 0.1533E-02 0.1668E-02 0.1840E-02 0.2044E-02 0.2273E-02 0.2553E-02 0.2859E-02 0.3172E-02   0.001  0.056  0.076  0.108  0.148  0.199  0.255  0.313  0.369  0.418
2600-4067978_008  -14.63  0.0239  0.02720 0.02619 0.02561 0.02503 0.02437 0.02369 0.02312 0.02256 0.02215 0.02188  0.05063 0.04997 0.04964 0.04930 0.04888 0.04838 0.04805 0.04772 0.04749 0.04747  0.7812E-02 0.7811E-02 0.7826E-02 0.7843E-02 0.7896E-02 0.7993E-02 0.8171E-02 0.8472E-02 0.8924E-02 0.9431E-02  0.1015E-02 0.1166E-02 0.1257E-02 0.1368E-02 0.1501E-02 0.1658E-02 0.1840E-02 0.2059E-02 0.2309E-02 0.2566E-02   0.000  0.054  0.074  0.105  0.145  0.195  0.252  0.313  0.371  0.425
2600-4175636_006  -14.82  0.0254  0.02713 0.02603 0.02543 0.02477 0.02408 0.02340 0.02274 0.02221 0.02178 0.02153  0.05036 0.04983 0.04949 0.04907 0.04864 0.04813 0.04770 0.04728 0.04705 0.04703  0.6432E-02 0.6442E-02 0.6454E-02 0.6466E-02 0.6514E-02 0.6604E-02 0.6758E-02 0.7037E-02 0.7463E-02 0.7952E-02  0.8431E-03 0.9907E-03 0.1067E-02 0.1163E-02 0.1279E-02 0.1417E-02 0.1576E-02 0.1776E-02 0.2008E-02 0.2247E-02   0.002  0.058  0.080  0.114  0.158  0.213  0.277  0.346  0.412  0.472
2600-4176566_005  -15.59  0.0252  0.02713 0.02606 0.02551 0.02486 0.02415 0.02341 0.02281 0.02222 0.02179 0.02153  0.05045 0.04985 0.04944 0.04907 0.04859 0.04815 0.04773 0.04730 0.04704 0.04688  0.5203E-02 0.5206E-02 0.5207E-02 0.5212E-02 0.5250E-02 0.5296E-02 0.5406E-02 0.5597E-02 0.5887E-02 0.6208E-02  0.6697E-03 0.7857E-03 0.8460E-03 0.9231E-03 0.1017E-02 0.1123E-02 0.1244E-02 0.1394E-02 0.1565E-02 0.1735E-02   0.000  0.055  0.077  0.110  0.152  0.207  0.270  0.339  0.407  0.470
2600-4187038_016  -14.36  0.0240  0.02747 0.02644 0.02587 0.02534 0.02466 0.02405 0.02354 0.02304 0.02278 0.02253  0.05091 0.05039 0.05014 0.04981 0.04946 0.04911 0.04895 0.04878 0.04877 0.04894  0.1590E-01 0.1591E-01 0.1595E-01 0.1603E-01 0.1618E-01 0.1643E-01 0.1687E-01 0.1751E-01 0.1831E-01 0.1920E-01  0.2008E-02 0.2338E-02 0.2521E-02 0.2745E-02 0.3014E-02 0.3333E-02 0.3693E-02 0.4100E-02 0.4526E-02 0.4946E-02   0.000  0.055  0.074  0.103  0.140  0.185  0.234  0.284  0.331  0.373
2600-4195329_008  -14.90  0.0254  0.02725 0.02616 0.02564 0.02504 0.02445 0.02377 0.02317 0.02259 0.02223 0.02190  0.05058 0.05007 0.04972 0.04931 0.04896 0.04844 0.04810 0.04776 0.04759 0.04759  0.8284E-02 0.8282E-02 0.8300E-02 0.8319E-02 0.8376E-02 0.8463E-02 0.8654E-02 0.8987E-02 0.9434E-02 0.9978E-02  0.1059E-02 0.1236E-02 0.1336E-02 0.1456E-02 0.1602E-02 0.1769E-02 0.1964E-02 0.2198E-02 0.2453E-02 0.2724E-02  -0.001  0.053  0.073  0.104  0.144  0.195  0.252  0.312  0.371  0.423
2600-4196208_004  -14.73  0.0237  0.02712 0.02608 0.02547 0.02479 0.02412 0.02335 0.02275 0.02215 0.02172 0.02137  0.05033 0.04976 0.04949 0.04906 0.04856 0.04803 0.04761 0.04708 0.04676 0.04667  0.4197E-02 0.4197E-02 0.4200E-02 0.4208E-02 0.4228E-02 0.4268E-02 0.4342E-02 0.4485E-02 0.4703E-02 0.4949E-02  0.5451E-03 0.6400E-03 0.6903E-03 0.7520E-03 0.8264E-03 0.9112E-03 0.1009E-02 0.1130E-02 0.1267E-02 0.1406E-02   0.000  0.055  0.077  0.110  0.154  0.210  0.276  0.349  0.422  0.489
2600-4199095_027  -12.26  0.0250  0.02798 0.02711 0.02669 0.02618 0.02565 0.02515 0.02473 0.02429 0.02404 0.02387  0.05148 0.05121 0.05105 0.05082 0.05063 0.05045 0.05040 0.05045 0.05064 0.05095  0.2653E-01 0.2656E-01 0.2661E-01 0.2669E-01 0.2686E-01 0.2716E-01 0.2758E-01 0.2819E-01 0.2886E-01 0.2963E-01  0.3176E-02 0.3624E-02 0.3865E-02 0.4151E-02 0.4505E-02 0.4904E-02 0.5334E-02 0.5796E-02 0.6233E-02 0.6642E-02   0.000  0.048  0.063  0.086  0.115  0.149  0.187  0.224  0.260  0.291
2600-4202028_034  -12.38  0.0248  0.02817 0.02723 0.02680 0.02627 0.02577 0.02526 0.02484 0.02442 0.02424 0.02407  0.05179 0.05153 0.05136 0.05119 0.05109 0.05092 0.05101 0.05110 0.05145 0.05187  0.3392E-01 0.3402E-01 0.3405E-01 0.3420E-01 0.3440E-01 0.3486E-01 0.3538E-01 0.3607E-01 0.3689E-01 0.3774E-01  0.3951E-02 0.4543E-02 0.4848E-02 0.5221E-02 0.5669E-02 0.6176E-02 0.6704E-02 0.7241E-02 0.7760E-02 0.8211E-02   0.006  0.057  0.073  0.096  0.126  0.159  0.197  0.235  0.270  0.301
2600-4210343_008  -15.85  0.0243  0.02712 0.02600 0.02539 0.02479 0.02410 0.02343 0.02283 0.02222 0.02180 0.02153  0.05050 0.04984 0.04948 0.04913 0.04861 0.04811 0.04776 0.04734 0.04718 0.04716  0.7777E-02 0.7777E-02 0.7801E-02 0.7830E-02 0.7884E-02 0.8000E-02 0.8239E-02 0.8624E-02 0.9175E-02 0.9811E-02  0.1015E-02 0.1197E-02 0.1300E-02 0.1425E-02 0.1574E-02 0.1748E-02 0.1956E-02 0.2209E-02 0.2497E-02 0.2793E-02  -0.001  0.058  0.080  0.114  0.159  0.215  0.277  0.344  0.408  0.466
2600-4219360_015  -13.31  0.0236  0.02758 0.02665 0.02612 0.02561 0.02500 0.02441 0.02390 0.02347 0.02312 0.02287  0.05105 0.05062 0.05034 0.05001 0.04976 0.04934 0.04914 0.04898 0.04897 0.04907  0.1541E-01 0.1543E-01 0.1546E-01 0.1549E-01 0.1562E-01 0.1578E-01 0.1609E-01 0.1659E-01 0.1722E-01 0.1791E-01  0.1927E-02 0.2212E-02 0.2374E-02 0.2559E-02 0.2807E-02 0.3080E-02 0.3386E-02 0.3737E-02 0.4098E-02 0.4466E-02   0.000  0.049  0.066  0.093  0.126  0.168  0.214  0.260  0.304  0.344
2600-4235936_022  -13.69  0.0257  0.02769 0.02668 0.02624 0.02565 0.02511 0.02450 0.02408 0.02365 0.02331 0.02314  0.05124 0.05080 0.05055 0.05029 0.05004 0.04977 0.04969 0.04960 0.04970 0.04995  0.2160E-01 0.2161E-01 0.2168E-01 0.2179E-01 0.2195E-01 0.2227E-01 0.2275E-01 0.2347E-01 0.2428E-01 0.2522E-01  0.2661E-02 0.3078E-02 0.3303E-02 0.3586E-02 0.3931E-02 0.4320E-02 0.4747E-02 0.5229E-02 0.5684E-02 0.6136E-02   0.000  0.053  0.070  0.096  0.130  0.170  0.214  0.257  0.299  0.335
2600-4238021_003  -15.76  0.0237  0.02705 0.02592 0.02532 0.02470 0.02402 0.02325 0.02264 0.02203 0.02149 0.02125  0.05031 0.04973 0.04930 0.04887 0.04836 0.04783 0.04731 0.04680 0.04644 0.04635  0.2693E-02 0.2691E-02 0.2690E-02 0.2700E-02 0.2709E-02 0.2722E-02 0.2763E-02 0.2833E-02 0.2953E-02 0.3089E-02  0.3562E-03 0.4140E-03 0.4446E-03 0.4846E-03 0.5326E-03 0.5862E-03 0.6494E-03 0.7257E-03 0.8117E-03 0.8944E-03  -0.001  0.055  0.078  0.111  0.157  0.217  0.287  0.368  0.450  0.525
2600-4238809_010  -14.59  0.0249  0.02730 0.02635 0.02583 0.02522 0.02455 0.02393 0.02332 0.02273 0.02238 0.02212  0.05070 0.05017 0.04982 0.04948 0.04905 0.04860 0.04826 0.04800 0.04783 0.04792  0.9721E-02 0.9736E-02 0.9745E-02 0.9767E-02 0.9827E-02 0.9950E-02 0.1016E-01 0.1053E-01 0.1104E-01 0.1163E-01  0.1265E-02 0.1466E-02 0.1572E-02 0.1705E-02 0.1868E-02 0.2056E-02 0.2270E-02 0.2536E-02 0.2823E-02 0.3116E-02  -0.004  0.048  0.068  0.098  0.137  0.185  0.240  0.297  0.352  0.402
2600-4299234_021  -13.56  0.0258  0.02768 0.02671 0.02619 0.02565 0.02505 0.02445 0.02400 0.02356 0.02331 0.02304  0.05122 0.05078 0.05051 0.05035 0.04999 0.04973 0.04957 0.04948 0.04965 0.04975  0.2101E-01 0.2104E-01 0.2111E-01 0.2118E-01 0.2135E-01 0.2171E-01 0.2219E-01 0.2286E-01 0.2370E-01 0.2463E-01  0.2598E-02 0.2984E-02 0.3219E-02 0.3496E-02 0.3817E-02 0.4210E-02 0.4626E-02 0.5091E-02 0.5561E-02 0.6004E-02  -0.002  0.051  0.068  0.095  0.129  0.168  0.212  0.257  0.299  0.337
2600-4447718_006  -16.05  0.0234  0.02710 0.02583 0.02522 0.02458 0.02385 0.02311 0.02248 0.02185 0.02140 0.02105  0.05036 0.04966 0.04929 0.04884 0.04837 0.04783 0.04738 0.04683 0.04655 0.04648  0.5909E-02 0.5909E-02 0.5925E-02 0.5933E-02 0.5981E-02 0.6081E-02 0.6248E-02 0.6576E-02 0.7077E-02 0.7634E-02  0.7757E-03 0.9138E-03 0.9965E-03 0.1094E-02 0.1217E-02 0.1362E-02 0.1527E-02 0.1741E-02 0.1996E-02 0.2258E-02   0.000  0.062  0.086  0.124  0.173  0.234  0.306  0.383  0.457  0.526
2600-4466551_012  -14.96  0.0252  0.02748 0.02631 0.02574 0.02513 0.02447 0.02384 0.02330 0.02274 0.02237 0.02212  0.05085 0.05030 0.04993 0.04959 0.04920 0.04875 0.04848 0.04821 0.04812 0.04812  0.1242E-01 0.1243E-01 0.1247E-01 0.1251E-01 0.1260E-01 0.1281E-01 0.1318E-01 0.1370E-01 0.1439E-01 0.1523E-01  0.1588E-02 0.1850E-02 0.1995E-02 0.2174E-02 0.2393E-02 0.2650E-02 0.2957E-02 0.3306E-02 0.3683E-02 0.4078E-02   0.001  0.056  0.076  0.107  0.147  0.195  0.248  0.305  0.360  0.408
2600-4484219_003  -15.35  0.0208  0.02724 0.02597 0.02541 0.02477 0.02404 0.02332 0.02275 0.02214 0.02168 0.02140  0.05051 0.04979 0.04941 0.04897 0.04850 0.04795 0.04742 0.04693 0.04659 0.04648  0.3403E-02 0.3409E-02 0.3412E-02 0.3408E-02 0.3419E-02 0.3450E-02 0.3499E-02 0.3606E-02 0.3764E-02 0.3950E-02  0.4458E-03 0.5207E-03 0.5604E-03 0.6098E-03 0.6702E-03 0.7408E-03 0.8204E-03 0.9177E-03 0.1029E-02 0.1138E-02   0.000  0.054  0.076  0.111  0.156  0.213  0.282  0.359  0.438  0.510
2600-4494563_008  -16.26  0.0242  0.02719 0.02590 0.02526 0.02463 0.02390 0.02318 0.02262 0.02201 0.02162 0.02134  0.05052 0.04989 0.04943 0.04906 0.04851 0.04796 0.04760 0.04714 0.04688 0.04686  0.7608E-02 0.7627E-02 0.7638E-02 0.7668E-02 0.7723E-02 0.7854E-02 0.8098E-02 0.8520E-02 0.9140E-02 0.9863E-02  0.9938E-03 0.1178E-02 0.1277E-02 0.1403E-02 0.1552E-02 0.1732E-02 0.1948E-02 0.2215E-02 0.2528E-02 0.2861E-02   0.001  0.061  0.085  0.121  0.169  0.228  0.295  0.367  0.436  0.498
2600-4528613_016  -14.93  0.0245  0.02750 0.02637 0.02583 0.02519 0.02455 0.02389 0.02335 0.02287 0.02254 0.02232  0.05101 0.05045 0.05007 0.04980 0.04937 0.04900 0.04879 0.04852 0.04854 0.04863  0.1629E-01 0.1631E-01 0.1633E-01 0.1643E-01 0.1660E-01 0.1688E-01 0.1737E-01 0.1808E-01 0.1900E-01 0.2002E-01  0.2052E-02 0.2399E-02 0.2584E-02 0.2838E-02 0.3125E-02 0.3477E-02 0.3866E-02 0.4318E-02 0.4798E-02 0.5268E-02   0.000  0.057  0.078  0.108  0.147  0.195  0.247  0.301  0.352  0.399
2600-4547846_002  -16.44  0.0265  0.02706 0.02603 0.02558 0.02492 0.02419 0.02326 0.02244 0.02169 0.02114 0.02086  0.05039 0.04967 0.04938 0.04892 0.04836 0.04780 0.04725 0.04670 0.04633 0.04615  0.1998E-02 0.2000E-02 0.2002E-02 0.1999E-02 0.2008E-02 0.2018E-02 0.2037E-02 0.2083E-02 0.2159E-02 0.2239E-02  0.2694E-03 0.3136E-03 0.3376E-03 0.3651E-03 0.3998E-03 0.4388E-03 0.4799E-03 0.5311E-03 0.5908E-03 0.6447E-03   0.000  0.056  0.079  0.115  0.161  0.222  0.297  0.383  0.472  0.555
2600-4602940_003  -17.95  0.0211  0.02692 0.02563 0.02497 0.02421 0.02335 0.02253 0.02179 0.02113 0.02066 0.02037  0.05007 0.04931 0.04887 0.04839 0.04783 0.04725 0.04669 0.04605 0.04566 0.04548  0.2903E-02 0.2905E-02 0.2911E-02 0.2921E-02 0.2934E-02 0.2972E-02 0.3050E-02 0.3221E-02 0.3498E-02 0.3829E-02  0.3955E-03 0.4716E-03 0.5145E-03 0.5653E-03 0.6266E-03 0.6989E-03 0.7861E-03 0.9033E-03 0.1050E-02 0.1205E-02   0.000  0.068  0.096  0.139  0.198  0.273  0.363  0.464  0.565  0.655
2600-4611284_003  -15.21  0.0233  0.02715 0.02605 0.02539 0.02474 0.02407 0.02331 0.02275 0.02211 0.02164 0.02135  0.05044 0.04978 0.04933 0.04895 0.04845 0.04790 0.04744 0.04688 0.04652 0.04641  0.2795E-02 0.2805E-02 0.2803E-02 0.2806E-02 0.2814E-02 0.2832E-02 0.2870E-02 0.2945E-02 0.3068E-02 0.3194E-02  0.3697E-03 0.4308E-03 0.4621E-03 0.5028E-03 0.5508E-03 0.6059E-03 0.6706E-03 0.7491E-03 0.8372E-03 0.9219E-03   0.000  0.054  0.077  0.111  0.157  0.216  0.287  0.368  0.451  0.529
2600-4707272_003  -15.76  0.0229  0.02716 0.02592 0.02525 0.02458 0.02389 0.02322 0.02257 0.02199 0.02151 0.02112  0.05034 0.04976 0.04928 0.04890 0.04834 0.04776 0.04728 0.04670 0.04632 0.04614  0.2698E-02 0.2700E-02 0.2695E-02 0.2700E-02 0.2706E-02 0.2724E-02 0.2768E-02 0.2857E-02 0.2996E-02 0.3143E-02  0.3575E-03 0.4177E-03 0.4502E-03 0.4907E-03 0.5408E-03 0.5995E-03 0.6667E-03 0.7483E-03 0.8425E-03 0.9322E-03   0.000  0.056  0.081  0.117  0.166  0.229  0.304  0.390  0.479  0.562
2600-4903308_004  -15.85  0.0249  0.02719 0.02590 0.02530 0.02468 0.02391 0.02320 0.02251 0.02181 0.02130 0.02099  0.05044 0.04975 0.04936 0.04895 0.04836 0.04776 0.04725 0.04665 0.04624 0.04604  0.3899E-02 0.3914E-02 0.3911E-02 0.3918E-02 0.3932E-02 0.3980E-02 0.4070E-02 0.4231E-02 0.4506E-02 0.4827E-02  0.5087E-03 0.6010E-03 0.6510E-03 0.7173E-03 0.7953E-03 0.8861E-03 0.9927E-03 0.1123E-02 0.1282E-02 0.1447E-02   0.000  0.058  0.083  0.120  0.170  0.233  0.308  0.394  0.480  0.559
2600-4918993_014  -14.24  0.0247  0.02757 0.02646 0.02588 0.02527 0.02466 0.02396 0.02336 0.02286 0.02246 0.02216  0.05100 0.05038 0.05009 0.04980 0.04940 0.04889 0.04859 0.04829 0.04820 0.04811  0.1401E-01 0.1404E-01 0.1405E-01 0.1413E-01 0.1423E-01 0.1447E-01 0.1486E-01 0.1546E-01 0.1625E-01 0.1717E-01  0.1758E-02 0.2052E-02 0.2213E-02 0.2419E-02 0.2663E-02 0.2958E-02 0.3293E-02 0.3694E-02 0.4119E-02 0.4571E-02   0.000  0.055  0.076  0.106  0.146  0.194  0.248  0.305  0.361  0.412
2600-4920502_029  -12.08  0.0264  0.02816 0.02727 0.02675 0.02626 0.02568 0.02516 0.02465 0.02426 0.02389 0.02365  0.05171 0.05130 0.05112 0.05101 0.05073 0.05050 0.05040 0.05041 0.05043 0.05059  0.2927E-01 0.2931E-01 0.2936E-01 0.2947E-01 0.2964E-01 0.2996E-01 0.3044E-01 0.3109E-01 0.3188E-01 0.3275E-01  0.3423E-02 0.3908E-02 0.4178E-02 0.4519E-02 0.4908E-02 0.5368E-02 0.5856E-02 0.6392E-02 0.6908E-02 0.7423E-02   0.000  0.050  0.066  0.090  0.121  0.158  0.199  0.242  0.284  0.323
2600-4966087_004  -16.69  0.0221  0.02714 0.02601 0.02540 0.02479 0.02410 0.02340 0.02269 0.02199 0.02147 0.02106  0.05047 0.04976 0.04929 0.04887 0.04834 0.04773 0.04724 0.04672 0.04633 0.04623  0.3696E-02 0.3704E-02 0.3702E-02 0.3715E-02 0.3728E-02 0.3763E-02 0.3831E-02 0.3963E-02 0.4180E-02 0.4422E-02  0.4840E-03 0.5677E-03 0.6125E-03 0.6698E-03 0.7367E-03 0.8148E-03 0.9062E-03 0.1020E-02 0.1155E-02 0.1291E-02   0.000  0.057  0.081  0.116  0.164  0.225  0.298  0.381  0.465  0.543
2600-5049819_005  -17.23  0.0207  0.02727 0.02585 0.02521 0.02439 0.02359 0.02283 0.02215 0.02162 0.02109 0.02080  0.05042 0.04969 0.04928 0.04877 0.04824 0.04762 0.04703 0.04648 0.04609 0.04598  0.4694E-02 0.4696E-02 0.4690E-02 0.4708E-02 0.4734E-02 0.4809E-02 0.4951E-02 0.5207E-02 0.5618E-02 0.6100E-02  0.6163E-03 0.7357E-03 0.7988E-03 0.8848E-03 0.9834E-03 0.1102E-02 0.1241E-02 0.1417E-02 0.1634E-02 0.1863E-02  -0.001  0.063  0.090  0.129  0.182  0.248  0.326  0.414  0.501  0.580
2600-5133681_010  -13.76  0.0247  0.02762 0.02657 0.02605 0.02542 0.02470 0.02407 0.02344 0.02281 0.02239 0.02207  0.05093 0.05040 0.05009 0.04967 0.04925 0.04874 0.04842 0.04799 0.04779 0.04768  0.9938E-02 0.9952E-02 0.9955E-02 0.9988E-02 0.1004E-01 0.1015E-01 0.1036E-01 0.1069E-01 0.1116E-01 0.1174E-01  0.1217E-02 0.1411E-02 0.1513E-02 0.1644E-02 0.1806E-02 0.1995E-02 0.2215E-02 0.2477E-02 0.2767E-02 0.3072E-02  -0.003  0.048  0.068  0.097  0.136  0.184  0.239  0.299  0.359  0.413
2600-5162292_009  -14.23  0.0242  0.02747 0.02639 0.02587 0.02526 0.02462 0.02390 0.02328 0.02273 0.02219 0.02188  0.05088 0.05025 0.04994 0.04951 0.04901 0.04850 0.04808 0.04765 0.04742 0.04731  0.8566E-02 0.8571E-02 0.8583E-02 0.8609E-02 0.8651E-02 0.8742E-02 0.8916E-02 0.9219E-02 0.9653E-02 0.1016E-01  0.1037E-02 0.1204E-02 0.1296E-02 0.1417E-02 0.1554E-02 0.1722E-02 0.1913E-02 0.2144E-02 0.2407E-02 0.2675E-02  -0.007  0.045  0.065  0.095  0.135  0.185  0.243  0.306  0.369  0.427
2600-5281790_004  -15.46  0.0239  0.02734 0.02594 0.02530 0.02454 0.02379 0.02304 0.02239 0.02186 0.02131 0.02100  0.05056 0.04982 0.04938 0.04894 0.04841 0.04776 0.04723 0.04660 0.04618 0.04605  0.3999E-02 0.3999E-02 0.4001E-02 0.4011E-02 0.4031E-02 0.4074E-02 0.4165E-02 0.4335E-02 0.4617E-02 0.4932E-02  0.5221E-03 0.6187E-03 0.6738E-03 0.7402E-03 0.8184E-03 0.9103E-03 0.1018E-02 0.1152E-02 0.1315E-02 0.1478E-02   0.000  0.060  0.085  0.122  0.172  0.236  0.312  0.399  0.486  0.567
2600-5341023_004  -17.63  0.0225  0.02710 0.02571 0.02506 0.02430 0.02343 0.02256 0.02189 0.02115 0.02071 0.02038  0.05026 0.04949 0.04906 0.04853 0.04789 0.04722 0.04658 0.04591 0.04548 0.04537  0.3496E-02 0.3504E-02 0.3499E-02 0.3509E-02 0.3533E-02 0.3585E-02 0.3699E-02 0.3931E-02 0.4297E-02 0.4736E-02  0.4612E-03 0.5566E-03 0.6077E-03 0.6743E-03 0.7533E-03 0.8478E-03 0.9607E-03 0.1112E-02 0.1302E-02 0.1505E-02   0.000  0.068  0.098  0.142  0.201  0.277  0.367  0.469  0.572  0.664
2600-5353373_002  -15.53  0.0233  0.02729 0.02621 0.02556 0.02490 0.02414 0.02338 0.02271 0.02196 0.02142 0.02109  0.05058 0.04993 0.04951 0.04908 0.04845 0.04789 0.04724 0.04659 0.04615 0.04602  0.1498E-02 0.1498E-02 0.1498E-02 0.1496E-02 0.1507E-02 0.1510E-02 0.1516E-02 0.1543E-02 0.1585E-02 0.1625E-02  0.2029E-03 0.2399E-03 0.2587E-03 0.2813E-03 0.3090E-03 0.3375E-03 0.3686E-03 0.4059E-03 0.4448E-03 0.4814E-03   0.000  0.053  0.076  0.112  0.157  0.219  0.296  0.385  0.481  0.570
2600-5364858_008  -13.94  0.0237  0.02764 0.02656 0.02592 0.02537 0.02461 0.02394 0.02329 0.02274 0.02221 0.02188  0.05093 0.05036 0.04995 0.04961 0.04917 0.04862 0.04818 0.04776 0.04742 0.04732  0.7490E-02 0.7495E-02 0.7502E-02 0.7517E-02 0.7547E-02 0.7620E-02 0.7762E-02 0.7990E-02 0.8343E-02 0.8756E-02  0.9354E-03 0.1090E-02 0.1171E-02 0.1276E-02 0.1398E-02 0.1544E-02 0.1713E-02 0.1911E-02 0.2137E-02 0.2371E-02  -0.001  0.050  0.070  0.100  0.140  0.190  0.248  0.313  0.378  0.438
2600-5367479_009  -13.76  0.0256  0.02778 0.02659 0.02603 0.02549 0.02474 0.02407 0.02343 0.02285 0.02242 0.02210  0.05105 0.05050 0.05007 0.04975 0.04931 0.04879 0.04841 0.04798 0.04778 0.04767  0.9276E-02 0.9299E-02 0.9298E-02 0.9325E-02 0.9381E-02 0.9459E-02 0.9635E-02 0.9952E-02 0.1038E-01 0.1088E-01  0.1141E-02 0.1329E-02 0.1426E-02 0.1556E-02 0.1708E-02 0.1886E-02 0.2091E-02 0.2340E-02 0.2612E-02 0.2895E-02  -0.001  0.049  0.069  0.098  0.136  0.185  0.241  0.301  0.362  0.419
2600-5371489_012  -16.95  0.0242  0.02735 0.02597 0.02530 0.02463 0.02386 0.02310 0.02255 0.02192 0.02157 0.02135  0.05077 0.05003 0.04959 0.04923 0.04870 0.04813 0.04772 0.04736 0.04714 0.04714  0.1231E-01 0.1235E-01 0.1239E-01 0.1246E-01 0.1264E-01 0.1296E-01 0.1351E-01 0.1440E-01 0.1557E-01 0.1693E-01  0.1582E-02 0.1913E-02 0.2092E-02 0.2324E-02 0.2602E-02 0.2936E-02 0.3331E-02 0.3824E-02 0.4375E-02 0.4958E-02   0.001  0.067  0.093  0.132  0.182  0.243  0.312  0.384  0.455  0.519
2600-5389479_002  -15.21  0.0257  0.02746 0.02615 0.02550 0.02485 0.02408 0.02342 0.02285 0.02220 0.02177 0.02145  0.05071 0.05006 0.04962 0.04919 0.04865 0.04809 0.04754 0.04687 0.04643 0.04623  0.1888E-02 0.1891E-02 0.1892E-02 0.1894E-02 0.1897E-02 0.1910E-02 0.1916E-02 0.1949E-02 0.2009E-02 0.2067E-02  0.2421E-03 0.2859E-03 0.3096E-03 0.3385E-03 0.3726E-03 0.4099E-03 0.4490E-03 0.4975E-03 0.5498E-03 0.5958E-03  -0.002  0.051  0.073  0.106  0.151  0.209  0.282  0.366  0.454  0.537
2600-5569618_005  -15.87  0.0246  0.02738 0.02624 0.02556 0.02488 0.02408 0.02329 0.02262 0.02204 0.02148 0.02115  0.05070 0.05003 0.04958 0.04912 0.04856 0.04789 0.04742 0.04676 0.04640 0.04616  0.4502E-02 0.4500E-02 0.4502E-02 0.4521E-02 0.4541E-02 0.4595E-02 0.4688E-02 0.4873E-02 0.5162E-02 0.5495E-02  0.5638E-03 0.6633E-03 0.7198E-03 0.7969E-03 0.8868E-03 0.9940E-03 0.1114E-02 0.1266E-02 0.1442E-02 0.1622E-02   0.000  0.059  0.083  0.118  0.166  0.227  0.301  0.384  0.469  0.547
2600-5572841_008  -15.01  0.0251  0.02746 0.02623 0.02566 0.02498 0.02430 0.02352 0.02294 0.02228 0.02181 0.02148  0.05085 0.05019 0.04974 0.04937 0.04893 0.04824 0.04778 0.04725 0.04700 0.04678  0.7610E-02 0.7625E-02 0.7629E-02 0.7667E-02 0.7701E-02 0.7810E-02 0.8004E-02 0.8344E-02 0.8850E-02 0.9447E-02  0.9778E-03 0.1149E-02 0.1238E-02 0.1360E-02 0.1497E-02 0.1665E-02 0.1862E-02 0.2103E-02 0.2388E-02 0.2687E-02   0.001  0.057  0.080  0.113  0.159  0.215  0.281  0.354  0.427  0.494
2600-5576090_002  -14.98  0.0234  0.02740 0.02627 0.02560 0.02491 0.02400 0.02309 0.02230 0.02151 0.02095 0.02060  0.05068 0.04998 0.04941 0.04893 0.04838 0.04762 0.04701 0.04632 0.04588 0.04566  0.2196E-02 0.2200E-02 0.2205E-02 0.2200E-02 0.2212E-02 0.2222E-02 0.2253E-02 0.2317E-02 0.2428E-02 0.2545E-02  0.2691E-03 0.3218E-03 0.3526E-03 0.3906E-03 0.4382E-03 0.4906E-03 0.5495E-03 0.6202E-03 0.6999E-03 0.7751E-03   0.000  0.059  0.083  0.122  0.172  0.239  0.320  0.415  0.514  0.606
2600-5615644_014  -14.33  0.0256  0.02781 0.02666 0.02609 0.02543 0.02474 0.02404 0.02344 0.02288 0.02243 0.02211  0.05125 0.05058 0.05024 0.04990 0.04953 0.04897 0.04862 0.04826 0.04805 0.04804  0.1430E-01 0.1434E-01 0.1434E-01 0.1439E-01 0.1449E-01 0.1473E-01 0.1509E-01 0.1567E-01 0.1646E-01 0.1735E-01  0.1742E-02 0.2037E-02 0.2197E-02 0.2409E-02 0.2657E-02 0.2960E-02 0.3304E-02 0.3712E-02 0.4165E-02 0.4620E-02   0.000  0.054  0.075  0.106  0.146  0.194  0.250  0.310  0.369  0.425
2600-5633975_002  -14.59  0.0228  0.02758 0.02644 0.02586 0.02517 0.02448 0.02377 0.02311 0.02254 0.02208 0.02174  0.05086 0.05016 0.04981 0.04935 0.04877 0.04820 0.04763 0.04706 0.04672 0.04649  0.1594E-02 0.1590E-02 0.1598E-02 0.1596E-02 0.1590E-02 0.1602E-02 0.1609E-02 0.1631E-02 0.1662E-02 0.1695E-02  0.2046E-03 0.2366E-03 0.2546E-03 0.2757E-03 0.2998E-03 0.3298E-03 0.3616E-03 0.3989E-03 0.4376E-03 0.4726E-03  -0.002  0.050  0.069  0.101  0.146  0.200  0.269  0.349  0.435  0.515
2600-6136615_004  -17.28  0.0240  0.02730 0.02602 0.02527 0.02455 0.02380 0.02304 0.02230 0.02155 0.02105 0.02067  0.05064 0.04988 0.04937 0.04887 0.04816 0.04749 0.04687 0.04614 0.04566 0.04549  0.3802E-02 0.3795E-02 0.3800E-02 0.3812E-02 0.3843E-02 0.3896E-02 0.3995E-02 0.4211E-02 0.4565E-02 0.4955E-02  0.4902E-03 0.5913E-03 0.6487E-03 0.7195E-03 0.8046E-03 0.9024E-03 0.1018E-02 0.1172E-02 0.1363E-02 0.1556E-02   0.000  0.065  0.092  0.133  0.188  0.260  0.347  0.446  0.546  0.639
2600-6137694_003  -18.58  0.0227  0.02729 0.02590 0.02528 0.02466 0.02392 0.02317 0.02242 0.02168 0.02117 0.02080  0.05062 0.04975 0.04927 0.04877 0.04812 0.04739 0.04674 0.04601 0.04550 0.04539  0.2806E-02 0.2811E-02 0.2808E-02 0.2809E-02 0.2834E-02 0.2861E-02 0.2927E-02 0.3059E-02 0.3288E-02 0.3548E-02  0.3619E-03 0.4366E-03 0.4766E-03 0.5273E-03 0.5887E-03 0.6590E-03 0.7424E-03 0.8493E-03 0.9835E-03 0.1116E-02   0.001  0.064  0.092  0.134  0.189  0.263  0.352  0.457  0.564  0.662
2600-6191558_003  -18.58  0.0234  0.02740 0.02589 0.02525 0.02451 0.02364 0.02288 0.02212 0.02137 0.02086 0.02048  0.05056 0.04982 0.04932 0.04870 0.04804 0.04732 0.04666 0.04593 0.04543 0.04528  0.2799E-02 0.2802E-02 0.2810E-02 0.2812E-02 0.2829E-02 0.2856E-02 0.2923E-02 0.3072E-02 0.3314E-02 0.3585E-02  0.3622E-03 0.4421E-03 0.4859E-03 0.5382E-03 0.6019E-03 0.6722E-03 0.7563E-03 0.8678E-03 0.1004E-02 0.1140E-02   0.000  0.065  0.092  0.135  0.192  0.268  0.359  0.464  0.573  0.673
2600-6230726_004  -16.44  0.0233  0.02731 0.02602 0.02540 0.02467 0.02391 0.02314 0.02250 0.02173 0.02112 0.02084  0.05064 0.04987 0.04937 0.04887 0.04823 0.04760 0.04686 0.04619 0.04571 0.04555  0.3993E-02 0.3993E-02 0.3996E-02 0.4005E-02 0.4027E-02 0.4080E-02 0.4195E-02 0.4425E-02 0.4791E-02 0.5204E-02  0.5128E-03 0.6157E-03 0.6735E-03 0.7451E-03 0.8315E-03 0.9350E-03 0.1057E-02 0.1223E-02 0.1423E-02 0.1629E-02  -0.001  0.063  0.090  0.131  0.186  0.257  0.342  0.439  0.538  0.629
2601-4273326_017   -5.30  0.0266  0.02785 0.02751 0.02726 0.02707 0.02682 0.02646 0.02620 0.02594 0.02569 0.02550  0.05125 0.05101 0.05093 0.05082 0.05065 0.05048 0.05038 0.05029 0.05038 0.05048  0.1718E-01 0.1720E-01 0.1717E-01 0.1724E-01 0.1724E-01 0.1726E-01 0.1730E-01 0.1739E-01 0.1749E-01 0.1759E-01  0.2068E-02 0.2176E-02 0.2239E-02 0.2321E-02 0.2411E-02 0.2521E-02 0.2644E-02 0.2781E-02 0.2918E-02 0.3046E-02   0.000  0.021  0.028  0.037  0.052  0.070  0.090  0.113  0.135  0.158
2601-4278159_007   -5.98  0.0261  0.02753 0.02710 0.02685 0.02658 0.02624 0.02588 0.02554 0.02511 0.02484 0.02451  0.05080 0.05046 0.05036 0.05019 0.04993 0.04967 0.04950 0.04932 0.04924 0.04915  0.7191E-02 0.7183E-02 0.7185E-02 0.7189E-02 0.7191E-02 0.7194E-02 0.7209E-02 0.7249E-02 0.7285E-02 0.7335E-02  0.9090E-03 0.9566E-03 0.9892E-03 0.1025E-02 0.1068E-02 0.1121E-02 0.1183E-02 0.1251E-02 0.1321E-02 0.1393E-02  -0.001  0.022  0.029  0.041  0.058  0.079  0.103  0.131  0.160  0.189
2601-4296572_033   -4.28  0.0276  0.02837 0.02812 0.02801 0.02783 0.02766 0.02739 0.02723 0.02706 0.02698 0.02696  0.05188 0.05181 0.05173 0.05171 0.05162 0.05154 0.05164 0.05173 0.05198 0.05223  0.3250E-01 0.3248E-01 0.3249E-01 0.3251E-01 0.3251E-01 0.3258E-01 0.3263E-01 0.3270E-01 0.3284E-01 0.3299E-01  0.3690E-02 0.3818E-02 0.3918E-02 0.4016E-02 0.4127E-02 0.4272E-02 0.4428E-02 0.4589E-02 0.4744E-02 0.4883E-02  -0.002  0.019  0.024  0.033  0.046  0.060  0.076  0.095  0.111  0.127
2601-4413601_004   -5.66  0.0278  0.02752 0.02698 0.02671 0.02637 0.02598 0.02553 0.02511 0.02474 0.02438 0.02403  0.05062 0.05034 0.05017 0.04997 0.04971 0.04934 0.04917 0.04890 0.04871 0.04862  0.4219E-02 0.4221E-02 0.4220E-02 0.4220E-02 0.4225E-02 0.4236E-02 0.4238E-02 0.4248E-02 0.4273E-02 0.4298E-02  0.5329E-03 0.5683E-03 0.5878E-03 0.6088E-03 0.6400E-03 0.6743E-03 0.7130E-03 0.7561E-03 0.8031E-03 0.8510E-03   0.002  0.025  0.033  0.046  0.064  0.086  0.113  0.146  0.178  0.211
2601-4451551_008   -1.19  0.0302  0.02876 0.02876 0.02875 0.02884 0.02884 0.02884 0.02885 0.02902 0.02920 0.02948  0.05196 0.05195 0.05188 0.05187 0.05195 0.05186 0.05195 0.05213 0.05249 0.05285  0.8118E-02 0.8131E-02 0.8122E-02 0.8126E-02 0.8122E-02 0.8123E-02 0.8127E-02 0.8117E-02 0.8125E-02 0.8112E-02  0.8873E-03 0.8843E-03 0.8836E-03 0.8780E-03 0.8807E-03 0.8767E-03 0.8746E-03 0.8693E-03 0.8583E-03 0.8415E-03   0.001  0.007  0.009  0.012  0.017  0.022  0.027  0.034  0.038  0.043
2601-4472929_013   -5.45  0.0241  0.02772 0.02733 0.02716 0.02688 0.02661 0.02624 0.02590 0.02561 0.02533 0.02509  0.05110 0.05083 0.05074 0.05057 0.05037 0.05012 0.05000 0.04992 0.04992 0.04984  0.1319E-01 0.1320E-01 0.1320E-01 0.1319E-01 0.1322E-01 0.1324E-01 0.1327E-01 0.1332E-01 0.1340E-01 0.1351E-01  0.1615E-02 0.1708E-02 0.1758E-02 0.1822E-02 0.1903E-02 0.1994E-02 0.2096E-02 0.2217E-02 0.2335E-02 0.2446E-02   0.000  0.022  0.029  0.041  0.056  0.075  0.097  0.123  0.148  0.173
2601-4489183_032   -4.54  0.0273  0.02844 0.02809 0.02799 0.02781 0.02753 0.02727 0.02709 0.02690 0.02679 0.02669  0.05193 0.05174 0.05166 0.05164 0.05157 0.05147 0.05147 0.05156 0.05184 0.05201  0.3170E-01 0.3171E-01 0.3174E-01 0.3173E-01 0.3177E-01 0.3178E-01 0.3184E-01 0.3196E-01 0.3208E-01 0.3221E-01  0.3588E-02 0.3752E-02 0.3841E-02 0.3957E-02 0.4079E-02 0.4235E-02 0.4392E-02 0.4574E-02 0.4744E-02 0.4898E-02   0.000  0.021  0.026  0.036  0.049  0.065  0.082  0.101  0.119  0.137
2601-4491405_039   -4.12  0.0281  0.02863 0.02836 0.02820 0.02808 0.02790 0.02773 0.02753 0.02745 0.02735 0.02727  0.05216 0.05204 0.05198 0.05204 0.05195 0.05196 0.05198 0.05213 0.05242 0.05270  0.3847E-01 0.3852E-01 0.3847E-01 0.3849E-01 0.3854E-01 0.3856E-01 0.3860E-01 0.3870E-01 0.3877E-01 0.3888E-01  0.4225E-02 0.4413E-02 0.4493E-02 0.4607E-02 0.4735E-02 0.4896E-02 0.5049E-02 0.5219E-02 0.5380E-02 0.5519E-02   0.000  0.020  0.026  0.035  0.047  0.062  0.078  0.096  0.113  0.129
2601-4541524_028   -4.68  0.0274  0.02831 0.02793 0.02775 0.02756 0.02731 0.02702 0.02682 0.02665 0.02645 0.02630  0.05163 0.05150 0.05145 0.05143 0.05134 0.05125 0.05114 0.05125 0.05132 0.05151  0.2771E-01 0.2772E-01 0.2772E-01 0.2773E-01 0.2770E-01 0.2776E-01 0.2781E-01 0.2795E-01 0.2805E-01 0.2824E-01  0.3187E-02 0.3349E-02 0.3430E-02 0.3539E-02 0.3650E-02 0.3813E-02 0.3964E-02 0.4146E-02 0.4310E-02 0.4475E-02   0.000  0.021  0.027  0.037  0.052  0.068  0.086  0.106  0.126  0.144
2601-4576340_028   -4.70  0.0274  0.02824 0.02789 0.02770 0.02753 0.02732 0.02704 0.02678 0.02656 0.02639 0.02629  0.05164 0.05153 0.05144 0.05135 0.05126 0.05116 0.05110 0.05117 0.05136 0.05144  0.2756E-01 0.2755E-01 0.2755E-01 0.2757E-01 0.2759E-01 0.2761E-01 0.2764E-01 0.2779E-01 0.2790E-01 0.2807E-01  0.3184E-02 0.3340E-02 0.3428E-02 0.3528E-02 0.3660E-02 0.3807E-02 0.3958E-02 0.4148E-02 0.4323E-02 0.4488E-02  -0.001  0.021  0.027  0.037  0.051  0.068  0.087  0.107  0.127  0.146
2601-4582835_019   -5.20  0.0265  0.02793 0.02755 0.02735 0.02716 0.02689 0.02651 0.02625 0.02596 0.02576 0.02558  0.05133 0.05115 0.05105 0.05090 0.05077 0.05059 0.05049 0.05039 0.05043 0.05048  0.1939E-01 0.1940E-01 0.1938E-01 0.1939E-01 0.1942E-01 0.1945E-01 0.1952E-01 0.1959E-01 0.1970E-01 0.1986E-01  0.2316E-02 0.2444E-02 0.2511E-02 0.2596E-02 0.2703E-02 0.2834E-02 0.2968E-02 0.3126E-02 0.3278E-02 0.3427E-02   0.000  0.022  0.029  0.040  0.055  0.073  0.093  0.117  0.140  0.162
2601-4620521_016   -5.16  0.0270  0.02786 0.02741 0.02719 0.02693 0.02663 0.02626 0.02598 0.02562 0.02542 0.02513  0.05120 0.05100 0.05081 0.05072 0.05054 0.05024 0.05015 0.05006 0.05006 0.05005  0.1582E-01 0.1581E-01 0.1584E-01 0.1583E-01 0.1584E-01 0.1588E-01 0.1591E-01 0.1601E-01 0.1611E-01 0.1626E-01  0.1911E-02 0.2026E-02 0.2084E-02 0.2163E-02 0.2256E-02 0.2363E-02 0.2488E-02 0.2629E-02 0.2765E-02 0.2916E-02   0.001  0.024  0.030  0.042  0.058  0.077  0.099  0.124  0.149  0.173
2601-4635316_016   -1.54  0.0303  0.02881 0.02873 0.02873 0.02873 0.02871 0.02871 0.02872 0.02881 0.02899 0.02917  0.05210 0.05201 0.05195 0.05201 0.05195 0.05193 0.05212 0.05211 0.05249 0.05277  0.1560E-01 0.1562E-01 0.1560E-01 0.1561E-01 0.1561E-01 0.1561E-01 0.1561E-01 0.1562E-01 0.1560E-01 0.1561E-01  0.1692E-02 0.1704E-02 0.1702E-02 0.1708E-02 0.1715E-02 0.1710E-02 0.1725E-02 0.1723E-02 0.1718E-02 0.1698E-02   0.000  0.008  0.011  0.015  0.021  0.028  0.035  0.043  0.050  0.056
2601-4666758_016   -5.56  0.0262  0.02785 0.02748 0.02721 0.02700 0.02672 0.02633 0.02606 0.02568 0.02549 0.02520  0.05123 0.05096 0.05084 0.05075 0.05057 0.05029 0.05020 0.05009 0.05009 0.05009  0.1642E-01 0.1645E-01 0.1644E-01 0.1644E-01 0.1646E-01 0.1649E-01 0.1653E-01 0.1663E-01 0.1673E-01 0.1689E-01  0.1982E-02 0.2100E-02 0.2158E-02 0.2239E-02 0.2334E-02 0.2452E-02 0.2585E-02 0.2726E-02 0.2872E-02 0.3029E-02   0.001  0.023  0.030  0.042  0.058  0.077  0.099  0.124  0.149  0.173
2601-4713193_006   -6.53  0.0382  0.02745 0.02699 0.02670 0.02642 0.02603 0.02555 0.02516 0.02477 0.02441 0.02410  0.05071 0.05039 0.05020 0.05001 0.04973 0.04943 0.04925 0.04895 0.04879 0.04869  0.5884E-02 0.5882E-02 0.5882E-02 0.5889E-02 0.5889E-02 0.5896E-02 0.5906E-02 0.5936E-02 0.5969E-02 0.6013E-02  0.7392E-03 0.7878E-03 0.8170E-03 0.8511E-03 0.8940E-03 0.9457E-03 0.1003E-02 0.1068E-02 0.1136E-02 0.1206E-02  -0.001  0.023  0.031  0.044  0.063  0.086  0.113  0.145  0.178  0.211
2601-4731453_021   -5.29  0.0269  0.02805 0.02766 0.02747 0.02720 0.02691 0.02659 0.02631 0.02602 0.02583 0.02565  0.05138 0.05120 0.05107 0.05096 0.05088 0.05060 0.05059 0.05049 0.05051 0.05058  0.2088E-01 0.2089E-01 0.2088E-01 0.2089E-01 0.2092E-01 0.2093E-01 0.2100E-01 0.2109E-01 0.2121E-01 0.2139E-01  0.2466E-02 0.2611E-02 0.2681E-02 0.2772E-02 0.2897E-02 0.3019E-02 0.3170E-02 0.3334E-02 0.3504E-02 0.3671E-02   0.000  0.022  0.029  0.040  0.055  0.074  0.094  0.118  0.141  0.163
2601-4913292_002    4.82  0.0383  0.03066 0.03126 0.03166 0.03216 0.03266 0.03345 0.03436 0.03556 0.03674 0.03785  0.05395 0.05415 0.05446 0.05475 0.05515 0.05557 0.05626 0.04346 0.05844 0.06027  0.1978E-02 0.1981E-02 0.1983E-02 0.1982E-02 0.1986E-02 0.1978E-02 0.1979E-02 0.1978E-02 0.1983E-02 0.1980E-02  0.1785E-03 0.1654E-03 0.1576E-03 0.1472E-03 0.1367E-03 0.1233E-03 0.1083E-03 0.9307E-04 0.8854E-04 0.8238E-04  -0.004 -0.009 -0.011 -0.013 -0.016 -0.018 -0.023 -0.028 -0.035 -0.040
2601-4948793_002    5.07  0.0342  0.03058 0.03108 0.03148 0.03199 0.03259 0.03340 0.03426 0.03541 0.03652 0.03770  0.05412 0.05443 0.05453 0.05483 0.05526 0.05553 0.05615 0.05696 0.05869 0.06060  0.1904E-02 0.1903E-02 0.1897E-02 0.1899E-02 0.1902E-02 0.1896E-02 0.1898E-02 0.1901E-02 0.1899E-02 0.1896E-02  0.1662E-03 0.1537E-03 0.1456E-03 0.1372E-03 0.1281E-03 0.1171E-03 0.1072E-03 0.9746E-04 0.8902E-04 0.7797E-04   0.000 -0.005 -0.005 -0.007 -0.010 -0.012 -0.017 -0.022 -0.027 -0.032
2601-4951584_003    2.92  0.0370  0.03097 0.03150 0.03189 0.03230 0.03280 0.03331 0.03409 0.03492 0.03613 0.03743  0.05396 0.05426 0.05435 0.05468 0.05518 0.05548 0.05618 0.05710 0.05848 0.05982  0.3292E-02 0.3280E-02 0.3284E-02 0.3294E-02 0.3287E-02 0.3284E-02 0.3279E-02 0.3284E-02 0.3291E-02 0.3290E-02  0.2878E-03 0.2662E-03 0.2534E-03 0.2407E-03 0.2246E-03 0.2069E-03 0.1874E-03 0.1695E-03 0.1533E-03 0.1378E-03  -0.002 -0.004 -0.006 -0.009 -0.010 -0.013 -0.017 -0.022 -0.028 -0.034
2601-4977035_002    4.59  0.0341  0.03095 0.03156 0.03197 0.03237 0.03298 0.03349 0.03428 0.03511 0.03622 0.03763  0.05425 0.05445 0.05455 0.05494 0.05524 0.05556 0.05618 0.05699 0.05851 0.06024  0.2087E-02 0.2085E-02 0.2093E-02 0.2095E-02 0.2095E-02 0.2089E-02 0.2090E-02 0.2090E-02 0.2087E-02 0.2094E-02  0.1805E-03 0.1670E-03 0.1591E-03 0.1508E-03 0.1413E-03 0.1311E-03 0.1204E-03 0.1102E-03 0.1010E-03 0.8827E-04  -0.002 -0.006 -0.009 -0.011 -0.013 -0.015 -0.020 -0.024 -0.029 -0.036
2601-4993358_008   -6.27  0.0261  0.02760 0.02709 0.02687 0.02656 0.02615 0.02567 0.02534 0.02484 0.02452 0.02422  0.05084 0.05055 0.05034 0.05014 0.04984 0.04954 0.04933 0.04904 0.04894 0.04883  0.8387E-02 0.8387E-02 0.8395E-02 0.8391E-02 0.8395E-02 0.8412E-02 0.8434E-02 0.8482E-02 0.8552E-02 0.8627E-02  0.1042E-02 0.1115E-02 0.1154E-02 0.1204E-02 0.1263E-02 0.1338E-02 0.1420E-02 0.1516E-02 0.1618E-02 0.1719E-02   0.000  0.025  0.033  0.047  0.066  0.089  0.116  0.148  0.180  0.213
2601-5004195_007    2.92  0.0337  0.03071 0.03122 0.03162 0.03203 0.03245 0.03305 0.03375 0.03454 0.03559 0.03673  0.05374 0.05402 0.05423 0.05444 0.05473 0.05504 0.05566 0.05657 0.05790 0.05920  0.6578E-02 0.6577E-02 0.6579E-02 0.6576E-02 0.6567E-02 0.6569E-02 0.6578E-02 0.6570E-02 0.6578E-02 0.6571E-02  0.5768E-03 0.5401E-03 0.5176E-03 0.4908E-03 0.4592E-03 0.4266E-03 0.3944E-03 0.3610E-03 0.3306E-03 0.2940E-03  -0.002 -0.006 -0.007 -0.008 -0.009 -0.012 -0.017 -0.020 -0.026 -0.031
2601-5089214_003    3.85  0.0271  0.03082 0.03144 0.03176 0.03227 0.03279 0.03341 0.03414 0.03496 0.03610 0.03735  0.05391 0.05403 0.05423 0.05454 0.05476 0.05507 0.05576 0.05682 0.05827 0.05960  0.2485E-02 0.2493E-02 0.2498E-02 0.2491E-02 0.2494E-02 0.2491E-02 0.2489E-02 0.2491E-02 0.2496E-02 0.2498E-02  0.2148E-03 0.2000E-03 0.1911E-03 0.1802E-03 0.1675E-03 0.1550E-03 0.1415E-03 0.1282E-03 0.1145E-03 0.9910E-04  -0.002 -0.008 -0.010 -0.010 -0.012 -0.015 -0.019 -0.023 -0.029 -0.035
2601-5106109_001    0.00  0.0412  0.03124 0.03207 0.03249 0.03300 0.03352 0.03403 0.03454 0.03518 0.03601 0.03705  0.05411 0.05452 0.05473 0.05504 0.04174 0.05566 0.05618 0.05678 0.05795 0.05951  0.1088E-02 0.1092E-02 0.1091E-02 0.1086E-02 0.1093E-02 0.1085E-02 0.1092E-02 0.1084E-02 0.1093E-02 0.1088E-02  0.9572E-04 0.8827E-04 0.8355E-04 0.7684E-04 0.7079E-04 0.6577E-04 0.6204E-04 0.5749E-04 0.5460E-04 0.4925E-04  -0.004 -0.008 -0.008 -0.008 -0.012 -0.012 -0.020 -0.020 -0.029 -0.033
2601-5127866_004   -2.60  0.0266  0.02845 0.02832 0.02821 0.02810 0.02791 0.02772 0.02760 0.02748 0.02748 0.02740  0.05151 0.05140 0.05130 0.05119 0.05109 0.05088 0.05088 0.05079 0.05099 0.05100  0.3707E-02 0.3720E-02 0.3718E-02 0.3711E-02 0.3719E-02 0.3720E-02 0.3716E-02 0.3721E-02 0.3720E-02 0.3721E-02  0.4203E-03 0.4326E-03 0.4374E-03 0.4413E-03 0.4509E-03 0.4605E-03 0.4689E-03 0.4797E-03 0.4881E-03 0.4937E-03   0.002  0.012  0.016  0.023  0.031  0.041  0.053  0.066  0.078  0.090
2601-5132669_003   -6.21  0.0257  0.02742 0.02680 0.02658 0.02626 0.02584 0.02532 0.02491 0.02440 0.02398 0.02356  0.05052 0.05020 0.04999 0.04978 0.04947 0.04915 0.04883 0.04843 0.04821 0.04809  0.3116E-02 0.3118E-02 0.3113E-02 0.3120E-02 0.3129E-02 0.3132E-02 0.3134E-02 0.3150E-02 0.3161E-02 0.3184E-02  0.3938E-03 0.4241E-03 0.4387E-03 0.4588E-03 0.4844E-03 0.5136E-03 0.5460E-03 0.5843E-03 0.6239E-03 0.6640E-03   0.003  0.028  0.038  0.052  0.072  0.098  0.129  0.166  0.205  0.244
2601-5149465_005    3.63  0.0298  0.03074 0.03117 0.03149 0.03191 0.03244 0.03297 0.03381 0.03475 0.03587 0.03705  0.05391 0.05413 0.05434 0.05457 0.05488 0.05529 0.05582 0.05663 0.05770 0.05948  0.5283E-02 0.5286E-02 0.5289E-02 0.5288E-02 0.5278E-02 0.5283E-02 0.5281E-02 0.5287E-02 0.5283E-02 0.5289E-02  0.4633E-03 0.4324E-03 0.4120E-03 0.3900E-03 0.3646E-03 0.3371E-03 0.3078E-03 0.2807E-03 0.2572E-03 0.2353E-03  -0.002 -0.007 -0.008 -0.009 -0.010 -0.013 -0.017 -0.021 -0.026 -0.032
2601-5203638_002    5.07  0.0297  0.03086 0.03151 0.03194 0.03257 0.03311 0.03374 0.03447 0.03519 0.03615 0.03710  0.05407 0.05418 0.05429 0.05461 0.05493 0.05524 0.05588 0.05671 0.05810 0.05967  0.1904E-02 0.1897E-02 0.1894E-02 0.1902E-02 0.1895E-02 0.1901E-02 0.1894E-02 0.1904E-02 0.1900E-02 0.1900E-02  0.1686E-03 0.1544E-03 0.1465E-03 0.1380E-03 0.1272E-03 0.1172E-03 0.1067E-03 0.9823E-04 0.9037E-04 0.8058E-04   0.000 -0.004 -0.004 -0.007 -0.007 -0.012 -0.014 -0.019 -0.024 -0.029
2601-5219926_001    3.85  0.0286  0.03086 0.03129 0.03151 0.03193 0.03236 0.03289 0.03374 0.03502 0.03648 0.03799  0.05403 0.05423 0.05435 0.05465 0.05485 0.05518 0.05572 0.05669 0.05870 0.04692  0.1193E-02 0.1193E-02 0.1191E-02 0.1188E-02 0.1193E-02 0.1195E-02 0.1195E-02 0.1193E-02 0.1192E-02 0.1188E-02  0.1030E-03 0.9691E-04 0.9283E-04 0.8739E-04 0.8241E-04 0.7707E-04 0.6981E-04 0.6239E-04 0.5522E-04 0.4601E-04  -0.003 -0.007 -0.007 -0.007 -0.011 -0.015 -0.019 -0.022 -0.026 -0.030
2601-5272397_007   -2.05  0.0298  0.02858 0.02848 0.02837 0.02828 0.02826 0.02806 0.02805 0.02794 0.02795 0.02805  0.05175 0.05155 0.05145 0.05144 0.05133 0.05114 0.05123 0.05112 0.05133 0.05145  0.6998E-02 0.7008E-02 0.6998E-02 0.7008E-02 0.7007E-02 0.7010E-02 0.7007E-02 0.7002E-02 0.7001E-02 0.6999E-02  0.7863E-03 0.7975E-03 0.8022E-03 0.8118E-03 0.8199E-03 0.8298E-03 0.8446E-03 0.8559E-03 0.8642E-03 0.8684E-03   0.000  0.010  0.014  0.019  0.027  0.036  0.046  0.058  0.068  0.078
2601-5291666_005    2.80  0.0358  0.03071 0.03126 0.03160 0.03204 0.03258 0.03323 0.03398 0.03484 0.03580 0.03690  0.05392 0.05413 0.05421 0.05454 0.05486 0.05509 0.05574 0.05660 0.05745 0.05886  0.5084E-02 0.5075E-02 0.5069E-02 0.5068E-02 0.5072E-02 0.5076E-02 0.5078E-02 0.5075E-02 0.5074E-02 0.5070E-02  0.4465E-03 0.4165E-03 0.3971E-03 0.3748E-03 0.3507E-03 0.3251E-03 0.2969E-03 0.2707E-03 0.2456E-03 0.2204E-03  -0.002 -0.005 -0.005 -0.006 -0.008 -0.011 -0.015 -0.018 -0.023 -0.028
2601-5387063_004    3.25  0.0339  0.03065 0.03119 0.03151 0.03205 0.03251 0.03317 0.03394 0.03493 0.03591 0.03701  0.05387 0.05409 0.05420 0.05453 0.05475 0.05509 0.05565 0.05651 0.05751 0.05891  0.4372E-02 0.4366E-02 0.4370E-02 0.4364E-02 0.4369E-02 0.4374E-02 0.4366E-02 0.4363E-02 0.4373E-02 0.4372E-02  0.3851E-03 0.3589E-03 0.3448E-03 0.3251E-03 0.3045E-03 0.2809E-03 0.2554E-03 0.2309E-03 0.2083E-03 0.1861E-03  -0.003 -0.006 -0.007 -0.007 -0.009 -0.012 -0.015 -0.018 -0.024 -0.029
2601-5529932_004   -1.36  0.0285  0.02886 0.02874 0.02874 0.02875 0.02863 0.02852 0.02852 0.02863 0.02874 0.02886  0.05181 0.05169 0.05170 0.05160 0.05148 0.05138 0.05138 0.05147 0.05180 0.05204  0.3501E-02 0.3502E-02 0.3507E-02 0.3494E-02 0.3496E-02 0.3497E-02 0.3498E-02 0.3501E-02 0.3496E-02 0.3496E-02  0.3908E-03 0.3942E-03 0.3957E-03 0.3933E-03 0.3943E-03 0.3980E-03 0.3989E-03 0.3992E-03 0.3995E-03 0.3941E-03   0.000  0.008  0.010  0.016  0.022  0.029  0.036  0.044  0.051  0.057
2601-5567842_002    0.00  0.0319  0.02881 0.02870 0.02869 0.02870 0.02858 0.02850 0.02848 0.02849 0.02871 0.02880  0.05184 0.05173 0.05161 0.05161 0.05150 0.05138 0.05138 0.05139 0.05162 0.05183  0.2109E-02 0.2116E-02 0.2105E-02 0.2109E-02 0.2108E-02 0.2104E-02 0.2111E-02 0.2108E-02 0.2109E-02 0.2110E-02  0.2427E-03 0.2462E-03 0.2440E-03 0.2454E-03 0.2468E-03 0.2471E-03 0.2482E-03 0.2490E-03 0.2482E-03 0.2453E-03   0.002  0.008  0.013  0.017  0.023  0.031  0.037  0.046  0.052  0.058
2601-5645392_002    5.07  0.0395  0.03097 0.03154 0.03178 0.03223 0.03267 0.03313 0.03371 0.03442 0.03533 0.03644  0.05393 0.05404 0.05417 0.05441 0.05463 0.05498 0.05543 0.05612 0.05729 0.05867  0.1883E-02 0.1884E-02 0.1882E-02 0.1877E-02 0.1882E-02 0.1885E-02 0.1876E-02 0.1877E-02 0.1886E-02 0.1881E-02  0.1700E-03 0.1575E-03 0.1494E-03 0.1390E-03 0.1282E-03 0.1169E-03 0.1061E-03 0.9600E-04 0.8897E-04 0.7767E-04  -0.005 -0.010 -0.010 -0.010 -0.012 -0.015 -0.017 -0.020 -0.027 -0.030
2601-5835492_001    0.00  0.0229  0.02809 0.02785 0.02773 0.02761 0.02738 0.02714 0.02691 0.02679 0.02667 0.02667  0.05148 0.05125 0.05113 0.05101 0.05087 0.05064 0.05054 0.05042 0.05054 0.05063  0.1380E-02 0.1385E-02 0.1378E-02 0.1383E-02 0.1380E-02 0.1385E-02 0.1382E-02 0.1386E-02 0.1380E-02 0.1379E-02  0.1681E-03 0.1705E-03 0.1716E-03 0.1749E-03 0.1785E-03 0.1830E-03 0.1875E-03 0.1928E-03 0.1962E-03 0.2002E-03  -0.006  0.009  0.016  0.022  0.031  0.042  0.056  0.070  0.086  0.099
2601-6084111_004   -7.22  0.0262  0.02766 0.02705 0.02669 0.02631 0.02592 0.02530 0.02481 0.02422 0.02383 0.02334  0.05071 0.05031 0.05009 0.04985 0.04958 0.04911 0.04883 0.04845 0.04821 0.04795  0.3990E-02 0.3985E-02 0.3984E-02 0.3990E-02 0.3988E-02 0.4003E-02 0.4002E-02 0.4019E-02 0.4040E-02 0.4068E-02  0.4958E-03 0.5354E-03 0.5592E-03 0.5897E-03 0.6242E-03 0.6676E-03 0.7130E-03 0.7696E-03 0.8244E-03 0.8814E-03  -0.002  0.026  0.036  0.051  0.073  0.099  0.132  0.171  0.212  0.253
2601-6147741_014   -5.00  0.0269  0.02806 0.02758 0.02734 0.02707 0.02682 0.02633 0.02606 0.02559 0.02529 0.02506  0.05132 0.05108 0.05097 0.05072 0.05048 0.05021 0.05009 0.04984 0.04971 0.04957  0.1436E-01 0.1436E-01 0.1435E-01 0.1437E-01 0.1438E-01 0.1441E-01 0.1443E-01 0.1449E-01 0.1456E-01 0.1465E-01  0.1694E-02 0.1800E-02 0.1854E-02 0.1927E-02 0.2015E-02 0.2121E-02 0.2237E-02 0.2375E-02 0.2512E-02 0.2657E-02  -0.001  0.022  0.030  0.042  0.059  0.079  0.103  0.131  0.159  0.187
2601-6149258_014   -5.14  0.0268  0.02807 0.02770 0.02744 0.02710 0.02682 0.02634 0.02597 0.02556 0.02522 0.02493  0.05133 0.05109 0.05098 0.05071 0.05047 0.05022 0.04999 0.04976 0.04963 0.04961  0.1395E-01 0.1394E-01 0.1395E-01 0.1395E-01 0.1395E-01 0.1398E-01 0.1401E-01 0.1407E-01 0.1415E-01 0.1424E-01  0.1646E-02 0.1750E-02 0.1806E-02 0.1873E-02 0.1961E-02 0.2066E-02 0.2181E-02 0.2316E-02 0.2455E-02 0.2598E-02  -0.002  0.022  0.029  0.042  0.059  0.079  0.103  0.131  0.159  0.187
2601-6175146_004   -2.41  0.0260  0.02858 0.02835 0.02832 0.02819 0.02796 0.02772 0.02758 0.02744 0.02734 0.02732  0.05157 0.05145 0.05132 0.05118 0.05107 0.05081 0.05068 0.05069 0.05071 0.05081  0.3985E-02 0.3982E-02 0.3985E-02 0.3984E-02 0.3980E-02 0.3983E-02 0.3985E-02 0.3979E-02 0.3977E-02 0.3983E-02  0.4441E-03 0.4558E-03 0.4626E-03 0.4708E-03 0.4805E-03 0.4934E-03 0.5065E-03 0.5188E-03 0.5301E-03 0.5402E-03  -0.002  0.011  0.015  0.022  0.032  0.043  0.055  0.070  0.083  0.095
2601-6248898_003   -3.01  0.0240  0.02805 0.02778 0.02765 0.02741 0.02715 0.02688 0.02663 0.02637 0.02622 0.02611  0.05142 0.05115 0.05093 0.05082 0.05066 0.05030 0.05014 0.05002 0.05002 0.05003  0.3179E-02 0.3180E-02 0.3176E-02 0.3177E-02 0.3180E-02 0.3177E-02 0.3179E-02 0.3185E-02 0.3178E-02 0.3185E-02  0.3766E-03 0.3901E-03 0.3960E-03 0.4051E-03 0.4177E-03 0.4301E-03 0.4456E-03 0.4636E-03 0.4801E-03 0.4955E-03  -0.003  0.014  0.020  0.029  0.041  0.056  0.073  0.092  0.112  0.130


==> anc/obsparms.dat <==
2600-3922911_025 -14.89  7.87 26.00 3922.911  0.052 -1.651  25.3  7.068  0.0247  0.0509 0.2429E-01 0.3820E-02
2600-4014534_008 -14.48  7.87 26.00 4014.534  3.573 -0.200   7.6  7.090  0.0242  0.0505 0.7286E-02 0.1104E-02
2600-4021867_009 -15.21  7.87 26.00 4021.867  2.759 -0.660   9.4  7.172  0.0228  0.0512 0.9099E-02 0.9841E-03
2600-4067978_008 -14.63  7.87 26.00 4067.978  3.211 -0.430   7.8  7.128  0.0239  0.0499 0.7316E-02 0.1238E-02
2600-4175636_006 -14.82  7.87 26.00 4175.636  2.845 -0.670   6.4  7.041  0.0254  0.0503 0.6173E-02 0.1003E-02
2600-4176566_005 -15.59  7.87 26.00 4176.566  3.368 -0.620   5.2  7.203  0.0252  0.0482 0.4899E-02 0.5806E-03
2600-4187038_016 -14.36  7.87 26.00 4187.038  2.449 -0.548  15.9  7.123  0.0240  0.0498 0.1466E-01 0.2423E-02
2600-4195329_008 -14.90  7.87 26.00 4195.329  3.332 -0.412   8.3  7.190  0.0254  0.0488 0.7969E-02 0.8933E-03
2600-4196208_004 -14.73  7.87 26.00 4196.208  3.396 -0.740   4.2  7.241  0.0237  0.0453 0.3975E-02 0.5305E-03
2600-4199095_027 -12.26  7.87 26.00 4199.095  3.047  0.250  26.5  6.961  0.0250  0.0520 0.2505E-01 0.3399E-02
2600-4202028_034 -12.38  7.87 26.00 4202.028  1.485 -0.708  33.6  7.130  0.0248  0.0524 0.3189E-01 0.4178E-02
2600-4210343_008 -15.85  7.87 26.00 4210.343  2.482 -0.870   7.8  7.114  0.0243  0.0522 0.7423E-02 0.1040E-02
2600-4219360_015 -13.31  7.87 26.00 4219.360  3.573  0.120  15.4  7.104  0.0236  0.0490 0.1396E-01 0.1970E-02
2600-4235936_022 -13.69  7.87 26.00 4235.936  2.425 -0.341  21.6  7.062  0.0257  0.0515 0.2073E-01 0.2811E-02
2600-4238021_003 -15.76  7.87 26.00 4238.021  3.417 -1.286   2.7  7.599  0.0237  0.0473 0.2511E-02 0.3752E-03
2600-4238809_010 -14.59  7.87 26.00 4238.809  3.396 -0.280   9.8  7.174  0.0249  0.0508 0.9059E-02 0.1590E-02
2600-4299234_021 -13.56  7.87 26.00 4299.234  2.425 -0.430  21.1  7.144  0.0258  0.0501 0.2026E-01 0.2350E-02
2600-4447718_006 -16.05  7.87 26.00 4447.718  2.223 -1.342   5.9  7.292  0.0234  0.0430 0.5665E-02 0.6548E-03
2600-4466551_012 -14.96  7.87 26.00 4466.551  2.832 -0.590  12.4  7.257  0.0252  0.0509 0.1197E-01 0.1441E-02
2600-4484219_003 -15.35  7.87 26.00 4484.219  3.602 -0.720   3.4  7.239  0.0208  0.0499 0.3072E-02 0.3970E-03
2600-4494563_008 -16.26  7.87 26.00 4494.563  2.198 -1.136   7.6  7.186  0.0242  0.0490 0.7214E-02 0.1309E-02
2600-4528613_016 -14.93  7.87 26.00 4528.613  2.176 -0.822  16.3  7.231  0.0245  0.0512 0.1539E-01 0.1986E-02
2600-4547846_002 -16.44  7.87 26.00 4547.846  3.546 -0.780   2.0  7.027  0.0265  0.0514 0.1973E-02 0.2870E-03
2600-4602940_003 -17.95  7.87 26.00 4602.940  1.485 -1.950   2.9  7.128  0.0211  0.0462 0.2776E-02 0.2660E-03
2600-4611284_003 -15.21  7.87 26.00 4611.284  3.654 -0.670   2.8  7.130  0.0233  0.0475 0.2602E-02 0.4051E-03
2600-4707272_003 -15.76  7.87 26.00 4707.272  3.241 -1.080   2.7  7.277  0.0229  0.0500 0.2465E-02 0.4122E-03
2600-4903308_004 -15.85  7.87 26.00 4903.308  2.882 -1.080   3.9  7.242  0.0249  0.0507 0.3696E-02 0.6827E-03
2600-4918993_014 -14.24  7.87 26.00 4918.993  2.865 -0.370  14.0  7.117  0.0247  0.0509 0.1321E-01 0.2162E-02
2600-4920502_029 -12.08  7.87 26.00 4920.502  2.832  0.060  29.3  7.072  0.0264  0.0527 0.2819E-01 0.3785E-02
2600-4966087_004 -16.69  7.87 26.00 4966.087  3.332 -0.890   3.7  7.282  0.0221  0.0516 0.3422E-02 0.5147E-03
2600-5049819_005 -17.23  7.87 26.00 5049.819  2.279 -1.420   4.7  7.286  0.0207  0.0446 0.4094E-02 0.8475E-03
2600-5133681_010 -13.76  7.87 26.00 5133.681  4.178  0.140  10.0  7.214  0.0247  0.0502 0.9475E-02 0.1468E-02
2600-5162292_009 -14.23  7.87 26.00 5162.292  4.178  0.020   8.7  7.264  0.0242  0.0499 0.8223E-02 0.1189E-02
2600-5281790_004 -15.46  7.87 26.00 5281.790  3.038 -1.020   4.0  7.270  0.0239  0.0473 0.3768E-02 0.5403E-03
2600-5341023_004 -17.63  7.87 26.00 5341.023  1.608 -2.060   3.5  7.384  0.0225  0.0659 0.3144E-02 0.3914E-03
2600-5353373_002 -15.53  7.87 26.00 5353.373  4.103 -0.840   1.5  7.291  0.0233  0.0437 0.1448E-02 0.2096E-03
2600-5364858_008 -13.94  7.87 26.00 5364.858  4.446  0.220   7.5  7.163  0.0237  0.0507 0.7073E-02 0.8187E-03
2600-5367479_009 -13.76  7.87 26.00 5367.479  4.415  0.350   9.3  7.117  0.0256  0.0517 0.8873E-02 0.1222E-02
2600-5371489_012 -16.95  7.87 26.00 5371.489  0.958 -1.645  12.3  7.160  0.0242  0.0497 0.1170E-01 0.1943E-02
2600-5389479_002 -15.21  7.87 26.00 5389.479  4.415 -0.410   1.9  7.152  0.0257  0.0403 0.1758E-02 0.1965E-03
2600-5569618_005 -15.87  7.87 26.00 5569.618  3.417 -0.540   4.5  7.075  0.0246  0.0519 0.4236E-02 0.6232E-03
2600-5572841_008 -15.01  7.87 26.00 5572.841  3.396 -0.310   7.6  7.075  0.0251  0.0508 0.7254E-02 0.9484E-03
2600-5576090_002 -14.98  7.87 26.00 5576.090  3.430 -1.000   2.2  7.221  0.0234  0.0498 0.2029E-02 0.2801E-03
2600-5615644_014 -14.33  7.87 26.00 5615.644  3.332 -0.140  14.3  7.176  0.0256  0.0513 0.1361E-01 0.2075E-02
2600-5633975_002 -14.59  7.87 26.00 5633.975  4.991 -0.270   1.6  7.284  0.0228  0.0476 0.1456E-02 0.2166E-03
2600-6136615_004 -17.28  7.87 26.00 6136.615  2.453 -1.400   3.8  7.284  0.0240  0.0471 0.3467E-02 0.5938E-03
2600-6137694_003 -18.58  7.87 26.00 6137.694  2.588 -1.403   2.8  7.232  0.0227  0.0490 0.2433E-02 0.4278E-03
2600-6191558_003 -18.58  7.87 26.00 6191.558  2.433 -1.600   2.8  7.336  0.0234  0.0474 0.2714E-02 0.3994E-03
2600-6230726_004 -16.44  7.87 26.00 6230.726  2.559 -1.281   4.0  7.255  0.0233  0.0512 0.3837E-02 0.4083E-03
2601-4273326_017  -5.30 16.18 26.01 4273.326  2.704 -3.258  17.2  6.932  0.0266  0.0514 0.1652E-01 0.2125E-02
2601-4278159_007  -5.98 16.18 26.01 4278.159  2.692 -3.816   7.2  7.056  0.0261  0.0528 0.6952E-02 0.5757E-03
2601-4296572_033  -4.28 16.18 26.01 4296.572  2.704 -3.010  32.6  7.058  0.0276  0.0529 0.3137E-01 0.3037E-02
2601-4413601_004  -5.66 16.18 26.01 4413.601  2.676 -3.870   4.2  6.850  0.0278  0.0496 0.4011E-02 0.5965E-03
2601-4451551_008  -1.19 16.18 26.01 4451.551  6.138 -1.844   8.1  7.096  0.0302  0.0562 0.7889E-02 0.5261E-03
2601-4472929_013  -5.45 16.18 26.01 4472.929  2.844 -3.430  13.2  7.046  0.0241  0.0549 0.1228E-01 0.1240E-02
2601-4489183_032  -4.54 16.18 26.01 4489.183  2.828 -2.970  31.7  7.061  0.0273  0.0528 0.3057E-01 0.2937E-02
2601-4491405_039  -4.12 16.18 26.01 4491.405  2.855 -2.700  38.5  6.936  0.0281  0.0532 0.3705E-01 0.3781E-02
2601-4541524_028  -4.68 16.18 26.01 4541.524  2.855 -3.050  27.7  7.073  0.0274  0.0520 0.2673E-01 0.2961E-02
2601-4576340_028  -4.70 16.18 26.01 4576.340  2.844 -3.040  27.6  7.054  0.0274  0.0518 0.2653E-01 0.3155E-02
2601-4582835_019  -5.20 16.18 26.01 4582.835  2.844 -3.100  19.4  6.915  0.0265  0.0522 0.1855E-01 0.2058E-02
2601-4620521_016  -5.16 16.18 26.01 4620.521  2.828 -3.280  15.8  6.978  0.0270  0.0512 0.1519E-01 0.1680E-02
2601-4635316_016  -1.54 16.18 26.01 4635.316  5.956 -1.650  15.6  7.145  0.0303  0.0543 0.1514E-01 0.1209E-02
2601-4666758_016  -5.56 16.18 26.01 4666.758  2.828 -3.330  16.4  7.048  0.0262  0.0503 0.1519E-01 0.1933E-02
2601-4713193_006  -6.53 16.18 26.01 4713.193  2.778 -4.932   5.9  8.125  0.0382  0.0681 0.5907E-02 0.2527E-03
2601-4731453_021  -5.29 16.18 26.01 4731.453  2.891 -3.360  20.9  7.245  0.0269  0.0518 0.2004E-01 0.2438E-02
2601-4913292_002   4.82 16.18 26.01 4913.292 10.288  0.012   2.0  6.877  0.0383  0.0812 0.1980E-02 0.9383E-04
2601-4948793_002   5.07 16.18 26.01 4948.793 10.347 -0.008   1.9  6.888  0.0342  0.0624 0.1880E-02 0.1340E-03
2601-4951584_003   2.92 16.18 26.01 4951.584 10.307  0.175   3.3  6.938  0.0370  0.0554 0.3301E-02 0.9032E-04
2601-4977035_002   4.59 16.18 26.01 4977.035 10.360  0.041   2.1  6.892  0.0341  0.0512 0.2013E-02 0.9152E-04
2601-4993358_008  -6.27 16.18 26.01 4993.358  2.807 -3.650   8.4  7.028  0.0261  0.0520 0.7956E-02 0.1016E-02
2601-5004195_007   2.92 16.18 26.01 5004.195 10.272  0.497   6.6  6.938  0.0337  0.0559 0.6483E-02 0.3431E-03
2601-5089214_003   3.85 16.18 26.01 5089.214 10.329 -0.035   2.5  7.051  0.0271  0.0417 0.2454E-02 0.1418E-03
2601-5106109_001   0.00 16.18 26.01 5106.109 10.329 -0.276   1.1  6.925  0.0412  0.0826 0.1164E-02 0.1696E-03
2601-5127866_004  -2.60 16.18 26.01 5127.866  5.570 -2.535   3.7  7.152  0.0266  0.0700 0.3648E-02 0.2518E-03
2601-5132669_003  -6.21 16.18 26.01 5132.669  2.807 -4.180   3.1  7.102  0.0257  0.0528 0.2949E-02 0.4794E-03
2601-5149465_005   3.63 16.18 26.01 5149.465 10.447  0.396   5.3  7.050  0.0298  0.0464 0.5080E-02 0.3143E-03
2601-5203638_002   5.07 16.18 26.01 5203.638 10.391 -0.046   1.9  6.993  0.0297  0.0529 0.1817E-02 0.2014E-03
2601-5219926_001   3.85 16.18 26.01 5219.926 10.522 -0.366   1.2  7.177  0.0286  0.0450 0.1144E-02 0.1205E-03
2601-5272397_007  -2.05 16.18 26.01 5272.397  5.956 -2.030   7.0  7.173  0.0298  0.0500 0.6643E-02 0.4839E-03
2601-5291666_005   2.80 16.18 26.01 5291.666 10.480  0.575   5.1  6.898  0.0358  0.0770 0.4992E-02 0.2118E-03
2601-5387063_004   3.25 16.18 26.01 5387.063 10.521  0.518   4.4  6.924  0.0339  0.0519 0.4385E-02 0.1423E-03
2601-5529932_004  -1.36 16.18 26.01 5529.932  6.729 -1.875   3.5  7.158  0.0285  0.0528 0.3341E-02 0.1630E-03
2601-5567842_002   0.00 16.18 26.01 5567.842  6.730 -1.887   2.1  6.944  0.0319  0.0508 0.2007E-02 0.1605E-03
2601-5645392_002   5.07 16.18 26.01 5645.392 10.561  0.085   1.9  7.037  0.0395  0.0589 0.1907E-02 0.9542E-04
2601-5835492_001   0.00 16.18 26.01 5835.492  5.911 -2.372   1.4  6.800  0.0229  0.0416 0.1281E-02 0.1381E-03
2601-6084111_004  -7.22 16.18 26.01 6084.111  3.199 -3.808   4.0  7.104  0.0262  0.0508 0.3865E-02 0.3195E-03
2601-6147741_014  -5.00 16.18 26.01 6147.741  3.889 -2.721  14.4  7.047  0.0269  0.0521 0.1371E-01 0.1684E-02
2601-6149258_014  -5.14 16.18 26.01 6149.258  3.889 -2.724  14.0  7.036  0.0268  0.0518 0.1345E-01 0.1509E-02
2601-6175146_004  -2.41 16.18 26.01 6175.146  6.222 -1.983   4.0  7.087  0.0260  0.0468 0.3769E-02 0.2866E-03
2601-6248898_003  -3.01 16.18 26.01 6248.898  5.511 -2.696   3.2  7.285  0.0240  0.0434 0.3065E-02 0.2888E-03


==> anc/obsprofs.dat <==
% 2600-3922911_025  0.9456 118
3921.9296  -0.9913
3921.9468  -0.9927
3921.9639  -0.9919
3921.9811  -0.9922
3921.9983  -0.9945
3922.0021  -0.9974
3922.0195  -0.9937
3922.0368  -0.9975
3922.0541  -0.9976
3922.0714  -0.9995
3922.0887  -0.9953
3922.1060  -0.9940
3922.1234  -0.9958
3922.1407  -0.9948
3922.1580  -0.9991
3922.1753  -0.9990
3922.1926  -1.0011
3922.2099  -0.9994
3922.2272  -0.9986
3922.2446  -1.0017
3922.2619  -0.9991
3922.2792  -0.9996
3922.2965  -1.0017
3922.3138  -0.9988
3922.3311  -0.9971
3922.3485  -1.0005
3922.3658  -0.9979
3922.3831  -0.9943
3922.4004  -0.9942
3922.4177   0.9951
3922.4350   0.9967
3922.4523   0.9958
3922.4697   0.9971
3922.4870   0.9937
3922.5043   0.9982
3922.5216   1.0006
3922.5389   0.9954
3922.5562   0.9961
3922.5736   0.9965
3922.5909   0.9944
3922.6082   0.9868
3922.6255   0.9783
3922.6428   0.9752
3922.6601   0.9728
3922.6774   0.9675
3922.6948   0.9581
3922.7121   0.9540
3922.7294   0.9544
3922.7467   0.9491
3922.7640   0.9485
3922.7813   0.9514
3922.7987   0.9520
3922.8160   0.9500
3922.8333   0.9550
3922.8506   0.9562
3922.8679   0.9571
3922.8852   0.9561
3922.9026   0.9549
3922.9199   0.9591
3922.9372   0.9591
3922.9545   0.9573
3922.9718   0.9555
3922.9891   0.9561
3923.0064   0.9580
3923.0238   0.9596
3923.0411   0.9563
3923.0584   0.9563
3923.0757   0.9609
3923.0930   0.9618
3923.1103   0.9629
3923.1277   0.9668
3923.1450   0.9690
3923.1623   0.9736
3923.1796   0.9804
3923.1969   0.9866
3923.2142   0.9953
3923.2315   0.9958
3923.2489   0.9963
3923.2662   0.9938
3923.2835   0.9969
3923.3008   1.0004
3923.3181   1.0037
3923.3354   1.0015
3923.3528   1.0017
3923.3701   0.9987
3923.3874   0.9978
3923.4047   0.9986
3923.4220  -1.0011
3923.4393  -1.0033
3923.4566  -0.9996
3923.4740  -0.9983
3923.4913  -1.0057
3923.5086  -1.0068
3923.5259  -1.0039
3923.5432  -1.0046
3923.5605  -1.0046
3923.5779  -1.0009
3923.5952  -1.0019
3923.6125  -1.0040
3923.6298  -0.9991
3923.6471  -1.0025
3923.6644  -1.0035
3923.6817  -0.9947
3923.6991  -0.9962
3923.7164  -0.9990
3923.7337  -1.0019
3923.7510  -1.0075
3923.7683  -1.0046
3923.7856  -1.0067
3923.8030  -1.0037
3923.8203  -1.0074
3923.8376  -1.0071
3923.8549  -1.0044
3923.8722  -1.0047
3923.8895  -1.0081
3923.9069  -1.0084
3923.9242  -1.0102
3923.9415  -1.0084
% 2600-4014534_008  0.9803 114
4013.6023  -0.9942
4013.6200  -0.9965
4013.6377  -0.9984
4013.6553  -0.9938
4013.6730  -0.9937
4013.6907  -0.9952
4013.7084  -0.9971
4013.7261  -0.9956
4013.7437  -0.9967
4013.7614  -0.9965
4013.7791  -0.9974
4013.7968  -0.9981
4013.8145  -0.9974
4013.8321  -0.9988
4013.8498  -0.9984
4013.8675  -0.9969
4013.8852  -0.9964
4013.9029  -0.9973
4013.9205  -0.9983
4013.9382  -0.9974
4013.9559  -0.9974
4013.9736  -0.9982
4013.9913  -0.9978
4014.0089  -0.9976
4014.0266  -0.9983
4014.0443  -0.9991
4014.0620   0.9977
4014.0797   0.9993
4014.0973   0.9996
4014.1150   1.0024
4014.1327   0.9992
4014.1504   0.9989
4014.1681   1.0011
4014.1857   1.0001
4014.2034   0.9979
4014.2211   0.9968
4014.2388   0.9952
4014.2565   0.9932
4014.2741   0.9890
4014.2918   0.9857
4014.3095   0.9877
4014.3272   0.9865
4014.3449   0.9869
4014.3626   0.9865
4014.3802   0.9853
4014.3979   0.9857
4014.4156   0.9853
4014.4333   0.9870
4014.4510   0.9866
4014.4686   0.9838
4014.4863   0.9851
4014.5040   0.9857
4014.5217   0.9857
4014.5394   0.9879
4014.5570   0.9859
4014.5747   0.9870
4014.5924   0.9888
4014.6101   0.9912
4014.6278   0.9890
4014.6454   0.9873
4014.6631   0.9878
4014.6808   0.9886
4014.6985   0.9861
4014.7162   0.9864
4014.7338   0.9882
4014.7515   0.9899
4014.7692   0.9923
4014.7869   0.9942
4014.8046   0.9959
4014.8222   0.9967
4014.8399   0.9982
4014.8576   0.9971
4014.8753   0.9971
4014.8930   0.9968
4014.9106   0.9981
4014.9283   1.0004
4014.9460   1.0005
4014.9637   0.9999
4014.9814   0.9985
4014.9990   0.9996
4015.0167   1.0009
4015.0344   1.0016
4015.0521   1.0018
4015.0698  -1.0005
4015.0874  -1.0002
4015.1051  -1.0004
4015.1228  -1.0008
4015.1405  -1.0005
4015.1582  -0.9989
4015.1758  -0.9987
4015.1935  -0.9971
4015.2112  -0.9956
4015.2289  -0.9962
4015.2466  -0.9946
4015.2642  -0.9928
4015.2819  -0.9918
4015.2996  -0.9890
4015.3173  -0.9916
4015.3350  -0.9925
4015.3526  -0.9916
4015.3703  -0.9876
4015.3880  -0.9875
4015.4057  -0.9873
4015.4234  -0.9862
4015.4410  -0.9886
4015.4587  -0.9895
4015.4764  -0.9883
4015.4941  -0.9888
4015.5118  -0.9873
4015.5294  -0.9848
4015.5471  -0.9881
4015.5648  -0.9894
4015.5825  -0.9909
4015.6002  -0.9914
% 2600-4021867_009  0.9822 120
4020.7805  -0.9991
4020.7981  -0.9970
4020.8158  -0.9958
4020.8335  -0.9971
4020.8512  -0.9948
4020.8689  -0.9958
4020.8865  -0.9993
4020.9042  -1.0003
4020.9219  -1.0013
4020.9396  -1.0007
4020.9573  -0.9993
4020.9749  -0.9998
4020.9926  -1.0007
4021.0103  -0.9991
4021.0280  -0.9987
4021.0457  -0.9987
4021.0633  -0.9976
4021.0810  -0.9972
4021.0987  -1.0001
4021.1164  -1.0005
4021.1341  -0.9995
4021.1517  -0.9987
4021.1694  -0.9995
4021.1871  -0.9995
4021.2048  -0.9994
4021.2225  -1.0020
4021.2401  -1.0018
4021.2578  -1.0002
4021.2755  -0.9985
4021.2932  -0.9997
4021.3109  -0.9997
4021.3285  -0.9990
4021.3462   0.9991
4021.3639   0.9984
4021.3816   0.9977
4021.3993   0.9990
4021.4170   0.9996
4021.4346   0.9991
4021.4523   0.9987
4021.4700   1.0000
4021.4877   0.9989
4021.5054   0.9982
4021.5230   0.9966
4021.5407   0.9963
4021.5584   0.9948
4021.5761   0.9939
4021.5938   0.9925
4021.6114   0.9911
4021.6291   0.9883
4021.6468   0.9873
4021.6645   0.9889
4021.6822   0.9863
4021.6998   0.9830
4021.7175   0.9851
4021.7352   0.9851
4021.7529   0.9870
4021.7706   0.9877
4021.7882   0.9876
4021.8059   0.9859
4021.8236   0.9863
4021.8413   0.9844
4021.8590   0.9859
4021.8766   0.9859
4021.8943   0.9863
4021.9120   0.9858
4021.9297   0.9845
4021.9474   0.9859
4021.9650   0.9858
4021.9827   0.9851
4022.0004   0.9842
4022.0181   0.9852
4022.0358   0.9851
4022.0534   0.9854
4022.0711   0.9861
4022.0888   0.9863
4022.1065   0.9877
4022.1242   0.9899
4022.1418   0.9927
4022.1595   0.9942
4022.1772   0.9949
4022.1949   0.9950
4022.2126   0.9941
4022.2302   0.9947
4022.2479   0.9959
4022.2656   0.9957
4022.2833   0.9953
4022.3010   0.9963
4022.3186   0.9949
4022.3363   0.9955
4022.3540   0.9970
4022.3717   0.9971
4022.3894  -0.9970
4022.4070  -0.9990
4022.4247  -0.9962
4022.4424  -0.9964
4022.4601  -0.9979
4022.4778  -0.9994
4022.4954  -0.9960
4022.5131  -0.9968
4022.5308  -0.9988
4022.5485  -0.9964
4022.5662  -0.9958
4022.5838  -0.9978
4022.6015  -0.9978
4022.6192  -0.9954
4022.6369  -0.9961
4022.6546  -0.9945
4022.6722  -0.9950
4022.6899  -0.9967
4022.7076  -0.9982
4022.7253  -0.9976
4022.7430  -0.9952
4022.7606  -0.9961
4022.7783  -0.9964
4022.7960  -0.9992
4022.8137  -0.9977
4022.8314  -0.9964
4022.8490  -0.9999
4022.8667  -0.9990
4022.8844  -0.9984
% 2600-4067978_008  0.9558 102
4067.0436  -0.9611
4067.0614  -0.9630
4067.0792  -0.9632
4067.0970  -0.9624
4067.1148  -0.9627
4067.1326  -0.9634
4067.1504  -0.9655
4067.1682  -0.9661
4067.1860  -0.9678
4067.2038  -0.9695
4067.2216  -0.9706
4067.2394  -0.9730
4067.2572  -0.9772
4067.2751  -0.9811
4067.2929  -0.9856
4067.3107  -0.9893
4067.3285  -0.9923
4067.3463  -0.9950
4067.3641  -0.9968
4067.3819  -0.9973
4067.3997  -0.9982
4067.4175  -0.9986
4067.4353  -0.9982
4067.4531  -0.9976
4067.4709  -0.9986
4067.4887  -0.9998
4067.5065  -0.9993
4067.5243   0.9987
4067.5421   1.0003
4067.5599   1.0006
4067.5777   0.9994
4067.5956   1.0003
4067.6134   1.0015
4067.6312   1.0016
4067.6490   0.9992
4067.6668   0.9970
4067.6846   0.9976
4067.7024   0.9950
4067.7202   0.9906
4067.7380   0.9880
4067.7558   0.9869
4067.7736   0.9872
4067.7914   0.9879
4067.8092   0.9876
4067.8270   0.9860
4067.8448   0.9867
4067.8626   0.9873
4067.8804   0.9882
4067.8982   0.9880
4067.9160   0.9871
4067.9339   0.9871
4067.9517   0.9876
4067.9695   0.9873
4067.9873   0.9863
4068.0051   0.9883
4068.0229   0.9864
4068.0407   0.9858
4068.0585   0.9877
4068.0763   0.9885
4068.0941   0.9877
4068.1119   0.9869
4068.1297   0.9875
4068.1475   0.9870
4068.1653   0.9865
4068.1831   0.9870
4068.2009   0.9877
4068.2187   0.9893
4068.2365   0.9907
4068.2543   0.9923
4068.2722   0.9951
4068.2900   0.9981
4068.3078   0.9962
4068.3256   0.9985
4068.3434   0.9980
4068.3612   0.9977
4068.3790   0.9985
4068.3968   0.9982
4068.4146   0.9987
4068.4324  -0.9991
4068.4502  -0.9990
4068.4680  -0.9989
4068.4858  -0.9990
4068.5036  -0.9976
4068.5214  -0.9986
4068.5392  -0.9981
4068.5570  -0.9977
4068.5748  -0.9977
4068.5927  -0.9989
4068.6105  -0.9998
4068.6283  -0.9985
4068.6461  -0.9983
4068.6639  -0.9981
4068.6817  -0.9976
4068.6995  -0.9972
4068.7173  -0.9974
4068.7351  -0.9977
4068.7529  -0.9985
4068.7707  -0.9979
4068.7885  -0.9969
4068.8063  -0.9976
4068.8241  -0.9971
4068.8419  -0.9967
% 2600-4175636_006  0.9948 110
4174.5828  -0.9976
4174.6011  -0.9960
4174.6194  -0.9957
4174.6378  -0.9973
4174.6561  -0.9978
4174.6744  -0.9964
4174.6927  -0.9974
4174.7111  -0.9979
4174.7294  -0.9985
4174.7477  -0.9985
4174.7660  -0.9978
4174.7844  -0.9975
4174.8027  -0.9974
4174.8210  -0.9979
4174.8393  -0.9970
4174.8577  -0.9973
4174.8760  -0.9981
4174.8943  -0.9973
4174.9126  -0.9984
4174.9310  -0.9977
4174.9493  -0.9986
4174.9676  -0.9975
4174.9859  -0.9994
4175.0043  -0.9982
4175.0226  -0.9976
4175.0409  -0.9974
4175.0592  -0.9985
4175.0776  -0.9992
4175.0959  -0.9984
4175.1142   0.9988
4175.1325   0.9970
4175.1509   0.9961
4175.1692   0.9966
4175.1875   0.9980
4175.2058   0.9985
4175.2242   0.9987
4175.2425   0.9994
4175.2608   0.9994
4175.2791   1.0003
4175.2975   0.9978
4175.3158   0.9973
4175.3341   0.9970
4175.3524   0.9941
4175.3707   0.9924
4175.3891   0.9929
4175.4074   0.9918
4175.4257   0.9900
4175.4440   0.9890
4175.4624   0.9899
4175.4807   0.9907
4175.4990   0.9910
4175.5173   0.9908
4175.5357   0.9905
4175.5540   0.9895
4175.5723   0.9900
4175.5906   0.9906
4175.6090   0.9899
4175.6273   0.9899
4175.6456   0.9907
4175.6639   0.9903
4175.6823   0.9892
4175.7006   0.9885
4175.7189   0.9903
4175.7372   0.9909
4175.7556   0.9897
4175.7739   0.9887
4175.7922   0.9882
4175.8105   0.9891
4175.8289   0.9891
4175.8472   0.9892
4175.8655   0.9909
4175.8838   0.9917
4175.9022   0.9924
4175.9205   0.9946
4175.9388   0.9963
4175.9571   0.9987
4175.9755   0.9997
4175.9938   0.9996
4176.0121   0.9989
4176.0304   0.9996
4176.0488   1.0001
4176.0671   0.9994
4176.0854   0.9994
4176.1037   1.0001
4176.1221  -1.0013
4176.1404  -1.0008
4176.1587  -1.0002
4176.1770  -1.0009
4176.1954  -1.0012
4176.2137  -0.9998
4176.2320  -1.0006
4176.2503  -1.0000
4176.2687  -0.9981
4176.2870  -0.9955
4176.3053  -0.9959
4176.3236  -0.9952
4176.3420  -0.9944
4176.3603  -0.9938
4176.3786  -0.9938
4176.3969  -0.9936
4176.4153  -0.9925
4176.4336  -0.9936
4176.4519  -0.9924
4176.4702  -0.9931
4176.4886  -0.9938
4176.5069  -0.9928
4176.5252  -0.9929
4176.5435  -0.9929
4176.5619  -0.9911
4176.5802  -0.9914
% 2600-4176566_005  0.9957 101
4175.6273  -0.9890
4175.6456  -0.9898
4175.6639  -0.9895
4175.6823  -0.9883
4175.7006  -0.9877
4175.7189  -0.9895
4175.7372  -0.9900
4175.7556  -0.9888
4175.7739  -0.9879
4175.7922  -0.9873
4175.8105  -0.9882
4175.8289  -0.9882
4175.8472  -0.9883
4175.8655  -0.9901
4175.8838  -0.9908
4175.9022  -0.9915
4175.9205  -0.9937
4175.9388  -0.9954
4175.9571  -0.9978
4175.9755  -0.9988
4175.9938  -0.9987
4176.0121  -0.9980
4176.0304  -0.9987
4176.0488  -0.9992
4176.0671  -0.9985
4176.0854  -0.9985
4176.1037   0.9992
4176.1221   1.0004
4176.1404   0.9999
4176.1587   0.9993
4176.1770   1.0000
4176.1954   1.0003
4176.2137   0.9989
4176.2320   0.9997
4176.2503   0.9991
4176.2687   0.9972
4176.2870   0.9946
4176.3053   0.9950
4176.3236   0.9943
4176.3420   0.9935
4176.3603   0.9929
4176.3786   0.9929
4176.3969   0.9927
4176.4153   0.9916
4176.4336   0.9927
4176.4519   0.9915
4176.4702   0.9922
4176.4886   0.9929
4176.5069   0.9919
4176.5252   0.9920
4176.5435   0.9920
4176.5619   0.9903
4176.5802   0.9905
4176.5985   0.9911
4176.6168   0.9905
4176.6352   0.9904
4176.6535   0.9908
4176.6718   0.9909
4176.6901   0.9905
4176.7085   0.9916
4176.7268   0.9918
4176.7451   0.9917
4176.7634   0.9930
4176.7818   0.9925
4176.8001   0.9916
4176.8184   0.9920
4176.8367   0.9950
4176.8551   0.9960
4176.8734   0.9956
4176.8917   0.9977
4176.9100   0.9981
4176.9284   0.9999
4176.9467   0.9991
4176.9650   0.9992
4176.9833   0.9998
4177.0017   0.9982
4177.0200   0.9993
4177.0383  -0.9996
4177.0566  -0.9980
4177.0750  -0.9989
4177.0933  -0.9996
4177.1116  -0.9996
4177.1299  -1.0007
4177.1483  -0.9999
4177.1666  -0.9987
4177.1849  -0.9983
4177.2032  -0.9979
4177.2216  -0.9969
4177.2399  -0.9956
4177.2582  -0.9947
4177.2765  -0.9932
4177.2949  -0.9921
4177.3132  -0.9913
4177.3315  -0.9908
4177.3498  -0.9896
4177.3682  -0.9881
4177.3865  -0.9851
4177.4048  -0.9814
4177.4231  -0.9760
4177.4415  -0.9719
4177.4598  -0.9691
% 2600-4187038_016  0.9943  97
4186.0175  -1.0009
4186.0358  -1.0007
4186.0541  -1.0004
4186.0724  -1.0003
4186.0908  -0.9997
4186.1091  -1.0000
4186.1274  -1.0005
4186.1457  -1.0012
4186.1641  -1.0001
4186.1824  -1.0005
4186.2007  -1.0013
4186.2190  -1.0016
4186.2374  -1.0030
4186.2557  -1.0025
4186.2740  -1.0014
4186.2923  -0.9991
4186.3107  -1.0002
4186.3290  -1.0008
4186.3473  -1.0009
4186.3656  -0.9995
4186.3840  -1.0002
4186.4023  -0.9993
4186.4206  -0.9987
4186.4389  -1.0000
4186.4573  -0.9994
4186.4756  -0.9967
4186.4939  -0.9987
4186.5122  -1.0002
4186.5306   0.9994
4186.5489   0.9997
4186.5672   0.9997
4186.5855   0.9986
4186.6039   0.9978
4186.6222   0.9985
4186.6405   0.9985
4186.6588   0.9975
4186.6772   0.9989
4186.6955   0.9988
4186.7138   0.9964
4186.7321   0.9932
4186.7505   0.9893
4186.7688   0.9842
4186.7871   0.9798
4186.8054   0.9768
4186.8238   0.9739
4186.8421   0.9738
4186.8604   0.9737
4186.8787   0.9740
4186.8971   0.9736
4186.9154   0.9735
4186.9337   0.9756
4186.9520   0.9758
4186.9703   0.9766
4186.9887   0.9747
4187.0070   0.9757
4187.0253   0.9755
4187.0436   0.9758
4187.0620   0.9758
4187.0803   0.9741
4187.0986   0.9742
4187.1169   0.9752
4187.1353   0.9756
4187.1536   0.9760
4187.1719   0.9756
4187.1902   0.9740
4187.2086   0.9757
4187.2269   0.9752
4187.2452   0.9759
4187.2635   0.9783
4187.2819   0.9798
4187.3002   0.9811
4187.3185   0.9855
4187.3368   0.9901
4187.3552   0.9933
4187.3735   0.9949
4187.3918   0.9953
4187.4101   0.9958
4187.4285  -0.9972
4187.4468  -0.9969
4187.4651  -0.9932
4187.4834  -0.9915
4187.5018  -0.9875
4187.5201  -0.9822
4187.5384  -0.9795
4187.5567  -0.9741
4187.5751  -0.9718
4187.5934  -0.9702
4187.6117  -0.9685
4187.6300  -0.9672
4187.6484  -0.9670
4187.6667  -0.9663
4187.6850  -0.9658
4187.7033  -0.9661
4187.7217  -0.9653
4187.7400  -0.9663
4187.7583  -0.9677
4187.7766  -0.9664
% 2600-4195329_008  0.9955 105
4194.3369  -1.0007
4194.3552  -0.9992
4194.3736  -0.9997
4194.3919  -0.9986
4194.4102  -0.9986
4194.4285  -1.0007
4194.4469  -1.0001
4194.4652  -0.9996
4194.4835  -0.9981
4194.5018  -0.9987
4194.5202  -1.0003
4194.5385  -0.9993
4194.5568  -0.9972
4194.5751  -0.9990
4194.5935  -0.9998
4194.6118  -0.9995
4194.6301  -0.9989
4194.6484  -0.9987
4194.6668  -0.9998
4194.6851  -1.0003
4194.7034  -0.9996
4194.7217  -0.9986
4194.7401  -0.9977
4194.7584  -0.9984
4194.7767  -0.9993
4194.7950  -0.9995
4194.8134  -1.0005
4194.8317  -0.9995
4194.8500   0.9995
4194.8683   0.9986
4194.8867   1.0000
4194.9050   1.0000
4194.9233   0.9991
4194.9416   0.9997
4194.9600   0.9986
4194.9783   0.9983
4194.9966   0.9989
4195.0149   0.9967
4195.0333   0.9937
4195.0516   0.9938
4195.0699   0.9946
4195.0882   0.9920
4195.1066   0.9896
4195.1249   0.9889
4195.1432   0.9890
4195.1615   0.9883
4195.1799   0.9888
4195.1982   0.9883
4195.2165   0.9866
4195.2348   0.9872
4195.2532   0.9860
4195.2715   0.9846
4195.2898   0.9859
4195.3081   0.9863
4195.3265   0.9848
4195.3448   0.9849
4195.3631   0.9850
4195.3814   0.9849
4195.3998   0.9876
4195.4181   0.9867
4195.4364   0.9859
4195.4547   0.9857
4195.4731   0.9846
4195.4914   0.9848
4195.5097   0.9841
4195.5280   0.9861
4195.5464   0.9874
4195.5647   0.9877
4195.5830   0.9886
4195.6013   0.9897
4195.6197   0.9919
4195.6380   0.9949
4195.6563   0.9946
4195.6746   0.9971
4195.6930   0.9990
4195.7113   0.9986
4195.7296   0.9992
4195.7479   0.9981
4195.7663   0.9988
4195.7846   1.0010
4195.8029  -0.9993
4195.8212  -0.9988
4195.8396  -0.9993
4195.8579  -0.9994
4195.8762  -0.9976
4195.8945  -0.9973
4195.9129  -0.9966
4195.9312  -0.9951
4195.9495  -0.9954
4195.9678  -0.9958
4195.9862  -0.9946
4196.0045  -0.9934
4196.0228  -0.9933
4196.0411  -0.9947
4196.0595  -0.9961
4196.0778  -0.9954
4196.0961  -0.9944
4196.1144  -0.9939
4196.1328  -0.9947
4196.1511  -0.9934
4196.1694  -0.9928
4196.1877  -0.9932
4196.2060  -0.9945
4196.2244  -0.9945
4196.2427  -0.9943
% 2600-4196208_004  0.9962 106
4195.3265  -0.9841
4195.3448  -0.9842
4195.3631  -0.9843
4195.3814  -0.9842
4195.3998  -0.9869
4195.4181  -0.9860
4195.4364  -0.9852
4195.4547  -0.9850
4195.4731  -0.9839
4195.4914  -0.9841
4195.5097  -0.9834
4195.5280  -0.9854
4195.5464  -0.9868
4195.5647  -0.9870
4195.5830  -0.9879
4195.6013  -0.9890
4195.6197  -0.9912
4195.6380  -0.9942
4195.6563  -0.9939
4195.6746  -0.9964
4195.6930  -0.9983
4195.7113  -0.9979
4195.7296  -0.9985
4195.7479  -0.9974
4195.7663   0.9981
4195.7846   1.0003
4195.8029   0.9986
4195.8212   0.9981
4195.8396   0.9986
4195.8579   0.9987
4195.8762   0.9969
4195.8945   0.9966
4195.9129   0.9959
4195.9312   0.9944
4195.9495   0.9947
4195.9678   0.9951
4195.9862   0.9939
4196.0045   0.9927
4196.0228   0.9926
4196.0411   0.9940
4196.0595   0.9954
4196.0778   0.9947
4196.0961   0.9937
4196.1144   0.9932
4196.1328   0.9940
4196.1511   0.9927
4196.1694   0.9921
4196.1877   0.9925
4196.2060   0.9938
4196.2244   0.9938
4196.2427   0.9936
4196.2610   0.9933
4196.2793   0.9934
4196.2977   0.9936
4196.3160   0.9940
4196.3343   0.9929
4196.3526   0.9935
4196.3710   0.9953
4196.3893   0.9940
4196.4076   0.9931
4196.4259   0.9932
4196.4443   0.9950
4196.4626   0.9958
4196.4809   0.9971
4196.4992   0.9977
4196.5176   0.9968
4196.5359   0.9984
4196.5542   1.0001
4196.5725   1.0005
4196.5909   0.9998
4196.6092   1.0011
4196.6275   1.0003
4196.6458   1.0005
4196.6642   0.9995
4196.6825   0.9982
4196.7008   0.9983
4196.7191   0.9998
4196.7375  -0.9995
4196.7558  -0.9994
4196.7741  -0.9998
4196.7924  -0.9995
4196.8108  -0.9989
4196.8291  -0.9978
4196.8474  -0.9996
4196.8657  -0.9997
4196.8841  -0.9996
4196.9024  -0.9988
4196.9207  -1.0000
4196.9390  -0.9991
4196.9574  -0.9981
4196.9757  -0.9999
4196.9940  -1.0014
4197.0123  -1.0005
4197.0307  -0.9990
4197.0490  -0.9997
4197.0673  -0.9993
4197.0856  -1.0004
4197.1040  -1.0014
4197.1223  -1.0008
4197.1406  -1.0003
4197.1589  -1.0020
4197.1773  -1.0008
4197.1956  -1.0010
4197.2139  -1.0002
4197.2322  -1.0004
4197.2506  -1.0002
% 2600-4199095_027  0.9985 102
4198.2768  -0.9688
4198.2951  -0.9686
4198.3134  -0.9674
4198.3317  -0.9669
4198.3501  -0.9688
4198.3684  -0.9688
4198.3867  -0.9691
4198.4050  -0.9685
4198.4234  -0.9671
4198.4417  -0.9683
4198.4600  -0.9689
4198.4783  -0.9687
4198.4966  -0.9697
4198.5150  -0.9732
4198.5333  -0.9762
4198.5516  -0.9787
4198.5699  -0.9845
4198.5883  -0.9900
4198.6066  -0.9917
4198.6249  -0.9927
4198.6432  -0.9945
4198.6616  -0.9946
4198.6799   0.9949
4198.6982   0.9944
4198.7165   0.9933
4198.7349   0.9930
4198.7532   0.9940
4198.7715   0.9900
4198.7898   0.9843
4198.8082   0.9791
4198.8265   0.9732
4198.8448   0.9659
4198.8631   0.9610
4198.8815   0.9580
4198.8998   0.9594
4198.9181   0.9570
4198.9364   0.9533
4198.9548   0.9551
4198.9731   0.9550
4198.9914   0.9545
4199.0097   0.9551
4199.0281   0.9548
4199.0464   0.9552
4199.0647   0.9558
4199.0830   0.9561
4199.1014   0.9564
4199.1197   0.9562
4199.1380   0.9573
4199.1563   0.9574
4199.1747   0.9569
4199.1930   0.9569
4199.2113   0.9561
4199.2296   0.9557
4199.2480   0.9582
4199.2663   0.9585
4199.2846   0.9597
4199.3029   0.9615
4199.3213   0.9651
4199.3396   0.9701
4199.3579   0.9746
4199.3762   0.9784
4199.3946   0.9867
4199.4129   0.9933
4199.4312   0.9962
4199.4495   0.9979
4199.4679   0.9971
4199.4862   0.9972
4199.5045   0.9998
4199.5228   0.9997
4199.5412   0.9982
4199.5595   0.9984
4199.5778   0.9982
4199.5961   0.9984
4199.6145  -0.9994
4199.6328  -0.9981
4199.6511  -0.9993
4199.6694  -1.0006
4199.6878  -0.9999
4199.7061  -1.0002
4199.7244  -0.9995
4199.7427  -0.9996
4199.7611  -1.0006
4199.7794  -1.0004
4199.7977  -1.0017
4199.8160  -1.0036
4199.8344  -1.0016
4199.8527  -1.0017
4199.8710  -1.0027
4199.8893  -1.0016
4199.9077  -1.0001
4199.9260  -1.0002
4199.9443  -1.0005
4199.9626  -1.0008
4199.9810  -0.9993
4199.9993  -0.9993
4200.0176  -1.0005
4200.0359  -1.0001
4200.0543  -0.9999
4200.0726  -1.0004
4200.0909  -1.0016
4200.1092  -1.0026
4200.1276  -1.0006
% 2600-4202028_034  0.9992 110
4200.9155  -0.9945
4200.9338  -0.9952
4200.9522  -0.9955
4200.9705  -0.9951
4200.9888  -0.9961
4201.0071  -0.9979
4201.0255  -0.9985
4201.0438  -0.9965
4201.0621  -0.9979
4201.0804  -0.9964
4201.0988  -0.9972
4201.1171  -0.9974
4201.1354  -0.9981
4201.1537  -0.9987
4201.1721  -0.9985
4201.1904  -0.9987
4201.2087  -1.0005
4201.2270  -1.0004
4201.2454  -1.0010
4201.2637  -1.0014
4201.2820  -1.0013
4201.3003  -1.0005
4201.3187  -1.0010
4201.3370  -0.9999
4201.3553  -1.0006
4201.3736  -1.0015
4201.3920  -1.0025
4201.4103  -1.0010
4201.4286  -1.0010
4201.4469  -0.9996
4201.4653  -0.9979
4201.4836   0.9979
4201.5019   0.9978
4201.5202   0.9994
4201.5386   1.0000
4201.5569   1.0000
4201.5752   1.0001
4201.5935   0.9993
4201.6119   1.0002
4201.6302   0.9991
4201.6485   0.9981
4201.6668   0.9973
4201.6852   0.9949
4201.7035   0.9911
4201.7218   0.9843
4201.7401   0.9764
4201.7585   0.9707
4201.7768   0.9626
4201.7951   0.9576
4201.8134   0.9532
4201.8318   0.9488
4201.8501   0.9470
4201.8684   0.9476
4201.8867   0.9453
4201.9051   0.9455
4201.9234   0.9467
4201.9417   0.9474
4201.9600   0.9474
4201.9784   0.9454
4201.9967   0.9456
4202.0150   0.9443
4202.0333   0.9450
4202.0517   0.9452
4202.0700   0.9463
4202.0883   0.9443
4202.1066   0.9435
4202.1250   0.9436
4202.1433   0.9435
4202.1616   0.9423
4202.1799   0.9417
4202.1983   0.9448
4202.2166   0.9455
4202.2349   0.9481
4202.2532   0.9510
4202.2716   0.9557
4202.2899   0.9631
4202.3082   0.9713
4202.3265   0.9758
4202.3449   0.9827
4202.3632   0.9884
4202.3815   0.9902
4202.3998   0.9909
4202.4182   0.9913
4202.4365   0.9932
4202.4548   0.9914
4202.4731   0.9909
4202.4915  -0.9930
4202.5098  -0.9949
4202.5281  -0.9927
4202.5464  -0.9914
4202.5648  -0.9940
4202.5831  -0.9920
4202.6014  -0.9925
4202.6197  -0.9924
4202.6381  -0.9945
4202.6564  -0.9951
4202.6747  -0.9941
4202.6930  -0.9936
4202.7114  -0.9922
4202.7297  -0.9954
4202.7480  -0.9957
4202.7663  -0.9960
4202.7847  -0.9944
4202.8030  -0.9951
4202.8213  -0.9948
4202.8396  -0.9968
4202.8580  -0.9954
4202.8763  -0.9959
4202.8946  -0.9957
4202.9129  -0.9958
% 2600-4210343_008  0.9969 109
4209.3302  -1.0009
4209.3487  -1.0006
4209.3672  -1.0017
4209.3856  -1.0018
4209.4041  -1.0012
4209.4225  -1.0017
4209.4410  -1.0022
4209.4595  -1.0025
4209.4779  -1.0019
4209.4964  -1.0007
4209.5148  -1.0013
4209.5333  -1.0001
4209.5518  -0.9991
4209.5702  -1.0001
4209.5887  -0.9997
4209.6071  -0.9999
4209.6256  -1.0003
4209.6441  -0.9997
4209.6625  -0.9991
4209.6810  -0.9999
4209.6994  -0.9991
4209.7179  -0.9985
4209.7364  -1.0004
4209.7548  -1.0004
4209.7733  -0.9991
4209.7917  -0.9990
4209.8102  -0.9997
4209.8286  -0.9995
4209.8471   1.0000
4209.8656   1.0000
4209.8840   0.9983
4209.9025   0.9984
4209.9209   0.9994
4209.9394   0.9997
4209.9579   0.9985
4209.9763   0.9983
4209.9948   0.9989
4210.0132   0.9982
4210.0317   0.9972
4210.0502   0.9957
4210.0686   0.9942
4210.0871   0.9914
4210.1055   0.9903
4210.1240   0.9895
4210.1425   0.9877
4210.1609   0.9864
4210.1794   0.9871
4210.1978   0.9877
4210.2163   0.9876
4210.2348   0.9872
4210.2532   0.9869
4210.2717   0.9874
4210.2901   0.9881
4210.3086   0.9876
4210.3271   0.9877
4210.3455   0.9890
4210.3640   0.9884
4210.3824   0.9869
4210.4009   0.9864
4210.4194   0.9867
4210.4378   0.9878
4210.4563   0.9881
4210.4747   0.9871
4210.4932   0.9871
4210.5117   0.9878
4210.5301   0.9875
4210.5486   0.9878
4210.5670   0.9882
4210.5855   0.9883
4210.6040   0.9912
4210.6224   0.9932
4210.6409   0.9944
4210.6593   0.9956
4210.6778   0.9959
4210.6962   0.9981
4210.7147   0.9984
4210.7332   0.9987
4210.7516   0.9990
4210.7701   0.9992
4210.7885   0.9992
4210.8070   0.9999
4210.8255   1.0002
4210.8439   0.9996
4210.8624  -0.9991
4210.8808  -0.9989
4210.8993  -0.9993
4210.9178  -0.9991
4210.9362  -0.9991
4210.9547  -0.9997
4210.9731  -0.9995
4210.9916  -0.9988
4211.0101  -0.9991
4211.0285  -0.9989
4211.0470  -0.9984
4211.0654  -0.9978
4211.0839  -0.9981
4211.1024  -0.9982
4211.1208  -0.9989
4211.1393  -0.9992
4211.1577  -0.9985
4211.1762  -0.9980
4211.1947  -0.9989
4211.2131  -0.9985
4211.2316  -0.9992
4211.2500  -0.9992
4211.2685  -0.9993
4211.2870  -0.9984
4211.3054  -0.9979
4211.3239  -0.9984
% 2600-4219360_015  0.9962  94
4218.3570  -0.9996
4218.3754  -0.9994
4218.3939  -0.9991
4218.4123  -1.0000
4218.4308  -0.9992
4218.4493  -0.9988
4218.4677  -0.9988
4218.4862  -0.9998
4218.5046  -0.9996
4218.5231  -0.9983
4218.5416  -0.9997
4218.5600  -1.0018
4218.5785  -1.0009
4218.5969  -1.0004
4218.6154  -0.9996
4218.6339  -1.0013
4218.6523  -1.0002
4218.6708  -1.0004
4218.6892  -1.0000
4218.7077  -0.9992
4218.7262  -0.9995
4218.7446  -1.0003
4218.7631  -1.0002
4218.7815  -0.9998
4218.8000  -0.9994
4218.8185  -0.9996
4218.8369  -0.9996
4218.8554  -0.9992
4218.8738   0.9990
4218.8923   0.9989
4218.9107   0.9983
4218.9292   0.9987
4218.9477   0.9990
4218.9661   0.9977
4218.9846   0.9974
4219.0030   0.9959
4219.0215   0.9944
4219.0400   0.9929
4219.0584   0.9917
4219.0769   0.9884
4219.0953   0.9838
4219.1138   0.9815
4219.1323   0.9804
4219.1507   0.9785
4219.1692   0.9769
4219.1876   0.9772
4219.2061   0.9768
4219.2246   0.9763
4219.2430   0.9763
4219.2615   0.9755
4219.2799   0.9758
4219.2984   0.9772
4219.3169   0.9778
4219.3353   0.9772
4219.3538   0.9758
4219.3722   0.9777
4219.3907   0.9778
4219.4092   0.9771
4219.4276   0.9765
4219.4461   0.9771
4219.4645   0.9765
4219.4830   0.9753
4219.5015   0.9762
4219.5199   0.9765
4219.5384   0.9780
4219.5568   0.9774
4219.5753   0.9787
4219.5938   0.9799
4219.6122   0.9816
4219.6307   0.9843
4219.6491   0.9857
4219.6676   0.9897
4219.6861   0.9930
4219.7045   0.9926
4219.7230   0.9925
4219.7414  -0.9929
4219.7599  -0.9936
4219.7783  -0.9934
4219.7968  -0.9937
4219.8153  -0.9935
4219.8337  -0.9917
4219.8522  -0.9912
4219.8706  -0.9917
4219.8891  -0.9925
4219.9076  -0.9917
4219.9260  -0.9919
4219.9445  -0.9909
4219.9629  -0.9904
4219.9814  -0.9911
4219.9999  -0.9898
4220.0183  -0.9895
4220.0368  -0.9891
4220.0552  -0.9899
4220.0737  -0.9885
% 2600-4235936_022  0.9960 109
4234.9633  -1.0011
4234.9819  -1.0017
4235.0005  -1.0004
4235.0191  -1.0002
4235.0377  -0.9982
4235.0563  -0.9967
4235.0749  -0.9984
4235.0935  -0.9978
4235.1121  -0.9975
4235.1307  -0.9989
4235.1493  -0.9978
4235.1679  -0.9969
4235.1865  -0.9961
4235.2051  -0.9960
4235.2237  -0.9964
4235.2423  -0.9969
4235.2609  -0.9968
4235.2795  -0.9982
4235.2981  -0.9975
4235.3167  -0.9962
4235.3353  -0.9980
4235.3539  -0.9967
4235.3725  -0.9971
4235.3911  -0.9963
4235.4097  -0.9969
4235.4282  -0.9956
4235.4468   0.9978
4235.4654   0.9994
4235.4840   0.9988
4235.5026   0.9970
4235.5212   0.9965
4235.5398   0.9973
4235.5584   0.9968
4235.5770   0.9964
4235.5956   0.9951
4235.6142   0.9928
4235.6328   0.9879
4235.6514   0.9832
4235.6700   0.9786
4235.6886   0.9720
4235.7072   0.9678
4235.7258   0.9651
4235.7444   0.9640
4235.7630   0.9635
4235.7816   0.9633
4235.8002   0.9619
4235.8188   0.9627
4235.8374   0.9644
4235.8560   0.9635
4235.8746   0.9634
4235.8932   0.9637
4235.9118   0.9634
4235.9304   0.9620
4235.9489   0.9619
4235.9675   0.9611
4235.9861   0.9635
4236.0047   0.9638
4236.0233   0.9636
4236.0419   0.9643
4236.0605   0.9651
4236.0791   0.9645
4236.0977   0.9643
4236.1163   0.9656
4236.1349   0.9673
4236.1535   0.9705
4236.1721   0.9713
4236.1907   0.9751
4236.2093   0.9825
4236.2279   0.9871
4236.2465   0.9913
4236.2651   0.9952
4236.2837   0.9969
4236.3023   0.9986
4236.3209   0.9999
4236.3395   0.9982
4236.3581   0.9989
4236.3767   1.0001
4236.3953   1.0001
4236.4139   0.9989
4236.4325   0.9983
4236.4510   0.9996
4236.4696  -1.0005
4236.4882  -1.0006
4236.5068  -0.9991
4236.5254  -0.9996
4236.5440  -0.9999
4236.5626  -0.9975
4236.5812  -0.9983
4236.5998  -1.0003
4236.6184  -0.9997
4236.6370  -0.9997
4236.6556  -1.0003
4236.6742  -1.0000
4236.6928  -0.9988
4236.7114  -0.9981
4236.7300  -0.9996
4236.7486  -1.0001
4236.7672  -1.0000
4236.7858  -0.9994
4236.8044  -0.9999
4236.8230  -1.0006
4236.8416  -1.0006
4236.8602  -1.0003
4236.8788  -1.0007
4236.8974  -1.0004
4236.9160  -1.0001
4236.9346  -0.9996
4236.9531  -0.9985
4236.9717  -0.9994
% 2600-4238021_003  0.9970  92
4237.1019  -1.0002
4237.1205  -0.9994
4237.1391  -0.9993
4237.1577  -1.0005
4237.1763  -1.0009
4237.1949  -0.9999
4237.2135  -0.9990
4237.2321  -0.9987
4237.2507  -0.9996
4237.2693  -0.9989
4237.2879  -0.9989
4237.3065  -0.9980
4237.3251  -0.9991
4237.3437  -0.9999
4237.3623  -0.9989
4237.3809  -1.0007
4237.3995  -0.9985
4237.4181  -0.9989
4237.4367  -1.0009
4237.4552  -0.9997
4237.4738  -0.9988
4237.4924  -0.9999
4237.5110  -0.9999
4237.5296  -0.9989
4237.5482  -0.9997
4237.5668   0.9989
4237.5854   0.9997
4237.6040   0.9989
4237.6226   1.0001
4237.6412   1.0013
4237.6598   1.0000
4237.6784   0.9982
4237.6970   0.9975
4237.7156   0.9993
4237.7342   0.9976
4237.7528   0.9967
4237.7714   0.9967
4237.7900   0.9957
4237.8086   0.9948
4237.8272   0.9960
4237.8458   0.9970
4237.8644   0.9963
4237.8830   0.9961
4237.9016   0.9956
4237.9202   0.9955
4237.9388   0.9953
4237.9574   0.9951
4237.9759   0.9961
4237.9945   0.9959
4238.0131   0.9965
4238.0317   0.9976
4238.0503   0.9963
4238.0689   0.9951
4238.0875   0.9945
4238.1061   0.9950
4238.1247   0.9963
4238.1433   0.9954
4238.1619   0.9956
4238.1805   0.9965
4238.1991   0.9959
4238.2177   0.9961
4238.2363   0.9964
4238.2549   0.9972
4238.2735   0.9973
4238.2921   0.9971
4238.3107   0.9973
4238.3293   0.9978
4238.3479   0.9986
4238.3665   0.9983
4238.3851   0.9997
4238.4037   1.0006
4238.4223  -1.0002
4238.4409  -0.9982
4238.4595  -0.9978
4238.4780  -0.9973
4238.4966  -0.9949
4238.5152  -0.9934
4238.5338  -0.9907
4238.5524  -0.9874
4238.5710  -0.9857
4238.5896  -0.9846
4238.6082  -0.9842
4238.6268  -0.9845
4238.6454  -0.9830
4238.6640  -0.9825
4238.6826  -0.9828
4238.7012  -0.9831
4238.7198  -0.9831
4238.7384  -0.9831
4238.7570  -0.9839
4238.7756  -0.9831
4238.7942  -0.9823
% 2600-4238809_010  0.9963  92
4237.9759  -0.9968
4237.9945  -0.9966
4238.0131  -0.9972
4238.0317  -0.9983
4238.0503  -0.9970
4238.0689  -0.9958
4238.0875  -0.9952
4238.1061  -0.9957
4238.1247  -0.9970
4238.1433  -0.9961
4238.1619  -0.9963
4238.1805  -0.9972
4238.1991  -0.9966
4238.2177  -0.9968
4238.2363  -0.9971
4238.2549  -0.9979
4238.2735  -0.9980
4238.2921  -0.9978
4238.3107  -0.9980
4238.3293  -0.9985
4238.3479  -0.9993
4238.3665  -0.9990
4238.3851  -1.0004
4238.4037   1.0013
4238.4223   1.0009
4238.4409   0.9989
4238.4595   0.9985
4238.4780   0.9980
4238.4966   0.9956
4238.5152   0.9941
4238.5338   0.9914
4238.5524   0.9881
4238.5710   0.9863
4238.5896   0.9852
4238.6082   0.9849
4238.6268   0.9851
4238.6454   0.9837
4238.6640   0.9831
4238.6826   0.9834
4238.7012   0.9838
4238.7198   0.9838
4238.7384   0.9838
4238.7570   0.9846
4238.7756   0.9838
4238.7942   0.9830
4238.8128   0.9857
4238.8314   0.9848
4238.8500   0.9834
4238.8686   0.9848
4238.8872   0.9848
4238.9058   0.9835
4238.9244   0.9826
4238.9430   0.9835
4238.9616   0.9828
4238.9801   0.9841
4238.9987   0.9842
4239.0173   0.9856
4239.0359   0.9853
4239.0545   0.9883
4239.0731   0.9890
4239.0917   0.9919
4239.1103   0.9943
4239.1289   0.9960
4239.1475   0.9985
4239.1661   0.9989
4239.1847   1.0008
4239.2033   0.9996
4239.2219   0.9985
4239.2405  -0.9993
4239.2591  -0.9989
4239.2777  -0.9978
4239.2963  -0.9988
4239.3149  -0.9989
4239.3335  -0.9995
4239.3521  -0.9998
4239.3707  -0.9983
4239.3893  -0.9994
4239.4079  -0.9995
4239.4265  -0.9984
4239.4451  -0.9993
4239.4637  -0.9982
4239.4823  -0.9964
4239.5008  -0.9988
4239.5194  -0.9987
4239.5380  -0.9975
4239.5566  -0.9962
4239.5752  -0.9970
4239.5938  -0.9965
4239.6124  -0.9970
4239.6310  -0.9980
4239.6496  -0.9968
4239.6682  -0.9962
% 2600-4299234_021  0.9710 118
4297.8329  -0.9999
4297.8518  -1.0010
4297.8707  -1.0010
4297.8895  -0.9994
4297.9084  -0.9994
4297.9273  -1.0008
4297.9462  -1.0001
4297.9651  -0.9996
4297.9839  -1.0001
4298.0028  -0.9997
4298.0217  -1.0003
4298.0406  -1.0009
4298.0594  -1.0002
4298.0783  -0.9996
4298.0972  -0.9998
4298.1161  -0.9998
4298.1349  -1.0004
4298.1538  -0.9995
4298.1727  -0.9994
4298.1916  -0.9990
4298.2104  -0.9986
4298.2293  -0.9981
4298.2482  -0.9995
4298.2671  -1.0003
4298.2859  -1.0002
4298.3048  -0.9995
4298.3237  -1.0011
4298.3426  -1.0004
4298.3615  -1.0004
4298.3803  -1.0002
4298.3992  -0.9998
4298.4181  -0.9999
4298.4370  -1.0009
4298.4558  -0.9999
4298.4747  -0.9998
4298.4936  -1.0001
4298.5125   0.9995
4298.5313   1.0003
4298.5502   1.0003
4298.5691   0.9997
4298.5880   0.9990
4298.6068   0.9986
4298.6257   0.9981
4298.6446   0.9977
4298.6635   0.9977
4298.6823   0.9970
4298.7012   0.9954
4298.7201   0.9939
4298.7390   0.9942
4298.7578   0.9938
4298.7767   0.9949
4298.7956   0.9943
4298.8145   0.9941
4298.8334   0.9936
4298.8522   0.9932
4298.8711   0.9918
4298.8900   0.9899
4298.9089   0.9883
4298.9277   0.9854
4298.9466   0.9802
4298.9655   0.9748
4298.9844   0.9708
4299.0032   0.9688
4299.0221   0.9661
4299.0410   0.9650
4299.0599   0.9662
4299.0787   0.9657
4299.0976   0.9646
4299.1165   0.9653
4299.1354   0.9659
4299.1542   0.9644
4299.1731   0.9634
4299.1920   0.9644
4299.2109   0.9658
4299.2298   0.9661
4299.2486   0.9675
4299.2675   0.9677
4299.2864   0.9684
4299.3053   0.9686
4299.3241   0.9698
4299.3430   0.9703
4299.3619   0.9702
4299.3808   0.9701
4299.3996   0.9701
4299.4185   0.9719
4299.4374   0.9736
4299.4563   0.9753
4299.4751   0.9771
4299.4940   0.9807
4299.5129   0.9861
4299.5318   0.9885
4299.5506   0.9916
4299.5695   0.9963
4299.5884   0.9975
4299.6073   0.9971
4299.6262  -0.9969
4299.6450  -0.9921
4299.6639  -0.9879
4299.6828  -0.9830
4299.7017  -0.9762
4299.7205  -0.9666
4299.7394  -0.9546
4299.7583  -0.9410
4299.7772  -0.9260
4299.7960  -0.9105
4299.8149  -0.8937
4299.8338  -0.8791
4299.8527  -0.8677
4299.8715  -0.8590
4299.8904  -0.8516
4299.9093  -0.8477
4299.9282  -0.8448
4299.9470  -0.8426
4299.9659  -0.8400
4299.9848  -0.8392
4300.0037  -0.8394
4300.0226  -0.8390
4300.0414  -0.8381
% 2600-4447718_006  0.9973  95
4446.5519  -0.9983
4446.5714  -0.9980
4446.5909  -0.9974
4446.6103  -0.9976
4446.6298  -0.9974
4446.6492  -0.9975
4446.6687  -0.9966
4446.6882  -0.9968
4446.7076  -0.9972
4446.7271  -0.9984
4446.7466  -0.9991
4446.7660  -0.9982
4446.7855  -0.9971
4446.8049  -0.9978
4446.8244  -0.9979
4446.8439  -0.9981
4446.8633  -0.9985
4446.8828  -0.9989
4446.9022  -0.9979
4446.9217  -0.9975
4446.9412  -0.9989
4446.9606  -0.9981
4446.9801  -0.9980
4446.9996  -0.9979
4447.0190  -0.9973
4447.0385  -0.9982
4447.0579  -0.9985
4447.0774  -0.9983
4447.0969  -0.9988
4447.1163   0.9992
4447.1358   0.9994
4447.1553   0.9987
4447.1747   0.9993
4447.1942   1.0007
4447.2136   1.0004
4447.2331   0.9995
4447.2526   0.9996
4447.2720   0.9989
4447.2915   0.9979
4447.3109   0.9977
4447.3304   0.9980
4447.3499   0.9963
4447.3693   0.9922
4447.3888   0.9923
4447.4083   0.9931
4447.4277   0.9930
4447.4472   0.9931
4447.4666   0.9919
4447.4861   0.9907
4447.5056   0.9914
4447.5250   0.9917
4447.5445   0.9924
4447.5640   0.9916
4447.5834   0.9919
4447.6029   0.9918
4447.6223   0.9920
4447.6418   0.9916
4447.6613   0.9903
4447.6807   0.9901
4447.7002   0.9898
4447.7196   0.9902
4447.7391   0.9904
4447.7586   0.9904
4447.7780   0.9920
4447.7975   0.9924
4447.8170   0.9917
4447.8364   0.9920
4447.8559   0.9925
4447.8753   0.9926
4447.8948   0.9926
4447.9143   0.9932
4447.9337   0.9923
4447.9532   0.9928
4447.9727   0.9940
4447.9921   0.9953
4448.0116   0.9961
4448.0310   0.9973
4448.0505   0.9991
4448.0700   0.9990
4448.0894   1.0001
4448.1089   0.9984
4448.1284   0.9989
4448.1478   1.0004
4448.1673   0.9999
4448.1867   0.9996
4448.2062  -0.9991
4448.2257  -0.9989
4448.2451  -0.9986
4448.2646  -0.9992
4448.2840  -0.9978
4448.3035  -0.9979
4448.3230  -0.9991
4448.3424  -0.9987
4448.3619  -0.9986
4448.3814  -0.9992
% 2600-4466551_012  0.9969 117
4465.3833  -1.0001
4465.4029  -1.0005
4465.4225  -0.9996
4465.4421  -0.9998
4465.4617  -1.0009
4465.4813  -1.0001
4465.5009  -1.0002
4465.5206  -1.0002
4465.5402  -1.0003
4465.5598  -0.9995
4465.5794  -0.9994
4465.5990  -0.9994
4465.6186  -0.9997
4465.6382  -1.0003
4465.6579  -0.9993
4465.6775  -0.9989
4465.6971  -0.9993
4465.7167  -0.9997
4465.7363  -0.9999
4465.7559  -0.9995
4465.7755  -0.9999
4465.7952  -1.0003
4465.8148  -0.9994
4465.8344  -0.9989
4465.8540  -0.9991
4465.8736  -0.9987
4465.8932  -0.9989
4465.9128  -0.9998
4465.9325  -0.9992
4465.9521  -1.0000
4465.9717   0.9996
4465.9913   0.9986
4466.0109   0.9996
4466.0305   0.9993
4466.0501   0.9995
4466.0698   0.9994
4466.0894   0.9988
4466.1090   0.9995
4466.1286   0.9982
4466.1482   0.9966
4466.1678   0.9970
4466.1874   0.9969
4466.2071   0.9941
4466.2267   0.9919
4466.2463   0.9893
4466.2659   0.9870
4466.2855   0.9849
4466.3051   0.9826
4466.3247   0.9826
4466.3444   0.9816
4466.3640   0.9805
4466.3836   0.9802
4466.4032   0.9802
4466.4228   0.9794
4466.4424   0.9807
4466.4620   0.9802
4466.4817   0.9821
4466.5013   0.9807
4466.5209   0.9798
4466.5405   0.9809
4466.5601   0.9798
4466.5797   0.9808
4466.5993   0.9805
4466.6190   0.9799
4466.6386   0.9818
4466.6582   0.9803
4466.6778   0.9806
4466.6974   0.9814
4466.7170   0.9818
4466.7366   0.9836
4466.7562   0.9833
4466.7759   0.9831
4466.7955   0.9847
4466.8151   0.9874
4466.8347   0.9897
4466.8543   0.9929
4466.8739   0.9953
4466.8935   0.9967
4466.9132   0.9973
4466.9328   0.9985
4466.9524   0.9991
4466.9720   0.9981
4466.9916   0.9977
4467.0112   0.9985
4467.0308   0.9990
4467.0505   0.9988
4467.0701   0.9988
4467.0897   0.9984
4467.1093  -0.9985
4467.1289  -0.9984
4467.1485  -0.9976
4467.1681  -0.9981
4467.1878  -0.9981
4467.2074  -0.9981
4467.2270  -0.9988
4467.2466  -0.9982
4467.2662  -0.9989
4467.2858  -0.9989
4467.3054  -0.9979
4467.3251  -0.9992
4467.3447  -0.9979
4467.3643  -0.9971
4467.3839  -0.9976
4467.4035  -0.9978
4467.4231  -0.9979
4467.4427  -0.9981
4467.4624  -0.9976
4467.4820  -0.9972
4467.5016  -0.9974
4467.5212  -0.9971
4467.5408  -0.9983
4467.5604  -0.9997
4467.5800  -0.9985
4467.5997  -0.9984
4467.6193  -0.9981
4467.6389  -0.9975
4467.6585  -0.9997
% 2600-4484219_003  0.9992 107
4483.2321  -0.9998
4483.2517  -0.9989
4483.2713  -0.9998
4483.2909  -0.9980
4483.3105  -0.9983
4483.3302  -0.9979
4483.3498  -0.9990
4483.3694  -0.9975
4483.3890  -0.9968
4483.4086  -0.9972
4483.4282  -0.9971
4483.4478  -0.9964
4483.4675  -0.9958
4483.4871  -0.9968
4483.5067  -0.9970
4483.5263  -0.9968
4483.5459  -0.9988
4483.5655  -0.9983
4483.5851  -0.9969
4483.6048  -0.9969
4483.6244  -0.9976
4483.6440  -0.9980
4483.6636  -0.9971
4483.6832  -0.9982
4483.7028  -0.9976
4483.7224   0.9988
4483.7421   0.9991
4483.7617   0.9985
4483.7813   0.9981
4483.8009   0.9988
4483.8205   0.9992
4483.8401   0.9988
4483.8597   0.9985
4483.8794   0.9981
4483.8990   0.9970
4483.9186   0.9974
4483.9382   0.9972
4483.9578   0.9957
4483.9774   0.9954
4483.9970   0.9946
4484.0167   0.9952
4484.0363   0.9954
4484.0559   0.9953
4484.0755   0.9957
4484.0951   0.9964
4484.1147   0.9962
4484.1343   0.9953
4484.1540   0.9959
4484.1736   0.9968
4484.1932   0.9962
4484.2128   0.9962
4484.2324   0.9956
4484.2520   0.9952
4484.2716   0.9957
4484.2913   0.9959
4484.3109   0.9960
4484.3305   0.9959
4484.3501   0.9963
4484.3697   0.9950
4484.3893   0.9957
4484.4089   0.9957
4484.4286   0.9955
4484.4482   0.9961
4484.4678   0.9956
4484.4874   0.9960
4484.5070   0.9970
4484.5266   0.9975
4484.5462   0.9976
4484.5659   0.9986
4484.5855   0.9984
4484.6051   0.9984
4484.6247   0.9988
4484.6443   0.9982
4484.6639   0.9998
4484.6835   1.0005
4484.7031   1.0000
4484.7228   0.9988
4484.7424   0.9998
4484.7620  -1.0010
4484.7816  -0.9992
4484.8012  -1.0001
4484.8208  -1.0005
4484.8404  -1.0006
4484.8601  -1.0001
4484.8797  -0.9997
4484.8993  -1.0008
4484.9189  -1.0004
4484.9385  -0.9999
4484.9581  -1.0004
4484.9777  -1.0000
4484.9974  -1.0004
4485.0170  -1.0005
4485.0366  -1.0009
4485.0562  -0.9996
4485.0758  -1.0001
4485.0954  -1.0004
4485.1150  -0.9991
4485.1347  -1.0005
4485.1543  -1.0000
4485.1739  -1.0000
4485.1935  -1.0004
4485.2131  -1.0005
4485.2327  -1.0000
4485.2523  -0.9995
4485.2720  -0.9998
4485.2916  -1.0001
4485.3112  -0.9990
% 2600-4494563_008  0.9995 107
4493.5096  -0.9933
4493.5294  -0.9922
4493.5491  -0.9928
4493.5689  -0.9939
4493.5887  -0.9951
4493.6084  -0.9944
4493.6282  -0.9933
4493.6480  -0.9946
4493.6677  -0.9943
4493.6875  -0.9953
4493.7073  -0.9947
4493.7270  -0.9948
4493.7468  -0.9957
4493.7666  -0.9956
4493.7863  -0.9959
4493.8061  -0.9964
4493.8259  -0.9972
4493.8457  -0.9985
4493.8654  -0.9991
4493.8852  -0.9983
4493.9050  -0.9989
4493.9247  -0.9995
4493.9445  -0.9989
4493.9643  -0.9987
4493.9840  -0.9988
4494.0038  -0.9992
4494.0236   0.9991
4494.0433   0.9991
4494.0631   0.9993
4494.0829   0.9996
4494.1026   0.9990
4494.1224   0.9988
4494.1422   0.9991
4494.1620   1.0002
4494.1817   0.9994
4494.2015   0.9979
4494.2213   0.9976
4494.2410   0.9947
4494.2608   0.9914
4494.2806   0.9904
4494.3003   0.9889
4494.3201   0.9883
4494.3399   0.9879
4494.3596   0.9887
4494.3794   0.9873
4494.3992   0.9867
4494.4189   0.9879
4494.4387   0.9882
4494.4585   0.9880
4494.4783   0.9880
4494.4980   0.9879
4494.5178   0.9882
4494.5376   0.9890
4494.5573   0.9891
4494.5771   0.9884
4494.5969   0.9884
4494.6166   0.9893
4494.6364   0.9895
4494.6562   0.9884
4494.6759   0.9876
4494.6957   0.9880
4494.7155   0.9893
4494.7352   0.9895
4494.7550   0.9892
4494.7748   0.9890
4494.7945   0.9907
4494.8143   0.9908
4494.8341   0.9911
4494.8539   0.9926
4494.8736   0.9955
4494.8934   0.9974
4494.9132   0.9988
4494.9329   0.9987
4494.9527   0.9996
4494.9725   1.0014
4494.9922   0.9997
4495.0120   1.0015
4495.0318   1.0005
4495.0515   1.0006
4495.0713   1.0001
4495.0911  -0.9994
4495.1108  -1.0009
4495.1306  -1.0003
4495.1504  -0.9996
4495.1702  -1.0006
4495.1899  -0.9992
4495.2097  -0.9993
4495.2295  -0.9992
4495.2492  -0.9993
4495.2690  -1.0002
4495.2888  -0.9998
4495.3085  -0.9997
4495.3283  -0.9996
4495.3481  -0.9990
4495.3678  -0.9988
4495.3876  -0.9994
4495.4074  -0.9999
4495.4271  -0.9998
4495.4469  -0.9999
4495.4667  -0.9993
4495.4865  -0.9989
4495.5062  -0.9995
4495.5260  -1.0000
4495.5458  -0.9991
4495.5655  -0.9994
4495.5853  -0.9990
4495.6051  -0.9993
% 2600-4528613_016  0.9997 105
4527.4468  -0.9990
4527.4667  -0.9991
4527.4866  -0.9995
4527.5066  -0.9998
4527.5265  -0.9996
4527.5464  -0.9981
4527.5663  -0.9986
4527.5863  -0.9985
4527.6062  -0.9982
4527.6261  -0.9997
4527.6461  -0.9996
4527.6660  -0.9995
4527.6859  -0.9998
4527.7058  -1.0003
4527.7258  -1.0005
4527.7457  -0.9992
4527.7656  -0.9989
4527.7855  -0.9989
4527.8055  -0.9993
4527.8254  -0.9998
4527.8453  -0.9991
4527.8652  -0.9995
4527.8852  -0.9993
4527.9051  -1.0006
4527.9250  -1.0014
4527.9449  -1.0001
4527.9649  -1.0001
4527.9848  -0.9999
4528.0047  -0.9995
4528.0246   1.0001
4528.0446   1.0003
4528.0645   0.9998
4528.0844   1.0001
4528.1043   1.0001
4528.1243   0.9997
4528.1442   0.9989
4528.1641   0.9974
4528.1840   0.9964
4528.2040   0.9966
4528.2239   0.9955
4528.2438   0.9941
4528.2637   0.9934
4528.2837   0.9908
4528.3036   0.9868
4528.3235   0.9830
4528.3434   0.9798
4528.3634   0.9779
4528.3833   0.9763
4528.4032   0.9755
4528.4232   0.9746
4528.4431   0.9748
4528.4630   0.9744
4528.4829   0.9745
4528.5029   0.9736
4528.5228   0.9745
4528.5427   0.9761
4528.5626   0.9755
4528.5826   0.9753
4528.6025   0.9753
4528.6224   0.9751
4528.6423   0.9758
4528.6623   0.9753
4528.6822   0.9761
4528.7021   0.9752
4528.7220   0.9753
4528.7420   0.9758
4528.7619   0.9757
4528.7818   0.9771
4528.8017   0.9781
4528.8217   0.9793
4528.8416   0.9809
4528.8615   0.9807
4528.8814   0.9830
4528.9014   0.9854
4528.9213   0.9887
4528.9412   0.9931
4528.9611   0.9961
4528.9811   0.9966
4529.0010   0.9976
4529.0209   0.9992
4529.0408   0.9991
4529.0608   0.9975
4529.0807  -0.9976
4529.1006  -0.9991
4529.1205  -0.9981
4529.1405  -0.9961
4529.1604  -0.9934
4529.1803  -0.9916
4529.2002  -0.9897
4529.2202  -0.9878
4529.2401  -0.9856
4529.2600  -0.9846
4529.2800  -0.9836
4529.2999  -0.9844
4529.3198  -0.9841
4529.3397  -0.9836
4529.3597  -0.9840
4529.3796  -0.9838
4529.3995  -0.9830
4529.4194  -0.9822
4529.4394  -0.9835
4529.4593  -0.9834
4529.4792  -0.9828
4529.4991  -0.9840
4529.5191  -0.9842
% 2600-4547846_002  0.9992  93
4546.9340  -0.9983
4546.9540  -0.9995
4546.9739  -0.9990
4546.9938  -0.9993
4547.0137  -0.9993
4547.0337  -0.9988
4547.0536  -0.9987
4547.0735  -0.9981
4547.0934  -0.9980
4547.1134  -0.9975
4547.1333  -0.9972
4547.1532  -0.9985
4547.1732  -0.9990
4547.1931  -0.9996
4547.2130  -0.9995
4547.2329  -0.9985
4547.2529  -0.9997
4547.2728  -0.9987
4547.2927  -0.9976
4547.3126  -0.9974
4547.3326  -0.9987
4547.3525  -0.9998
4547.3724  -1.0004
4547.3923   1.0000
4547.4123   0.9990
4547.4322   0.9992
4547.4521   1.0000
4547.4720   1.0002
4547.4920   0.9997
4547.5119   0.9998
4547.5318   0.9985
4547.5517   0.9980
4547.5717   0.9987
4547.5916   0.9982
4547.6115   0.9969
4547.6314   0.9961
4547.6514   0.9960
4547.6713   0.9959
4547.6912   0.9970
4547.7111   0.9968
4547.7311   0.9968
4547.7510   0.9971
4547.7709   0.9959
4547.7908   0.9948
4547.8108   0.9951
4547.8307   0.9961
4547.8506   0.9970
4547.8705   0.9971
4547.8905   0.9970
4547.9104   0.9976
4547.9303   0.9969
4547.9503   0.9969
4547.9702   0.9972
4547.9901   0.9967
4548.0100   0.9968
4548.0300   0.9976
4548.0499   0.9976
4548.0698   0.9971
4548.0897   0.9974
4548.1097   0.9976
4548.1296   0.9983
4548.1495   0.9987
4548.1694   0.9987
4548.1894   0.9985
4548.2093   0.9995
4548.2292   1.0002
4548.2491   0.9999
4548.2691   1.0001
4548.2890   1.0008
4548.3089  -1.0008
4548.3288  -0.9998
4548.3488  -0.9995
4548.3687  -0.9992
4548.3886  -0.9993
4548.4085  -0.9986
4548.4285  -0.9992
4548.4484  -0.9999
4548.4683  -0.9996
4548.4882  -0.9998
4548.5082  -0.9991
4548.5281  -0.9998
4548.5480  -0.9998
4548.5679  -0.9997
4548.5879  -1.0000
4548.6078  -0.9998
4548.6277  -0.9996
4548.6476  -1.0000
4548.6676  -1.0001
4548.6875  -0.9999
4548.7074  -0.9999
4548.7273  -0.9995
4548.7473  -1.0004
4548.7672  -1.0002
% 2600-4602940_003  1.0002 113
4601.8001  -1.0003
4601.8201  -0.9999
4601.8402  -1.0001
4601.8603  -0.9995
4601.8804  -0.9990
4601.9005  -0.9978
4601.9206  -0.9983
4601.9406  -0.9982
4601.9607  -1.0000
4601.9808  -0.9985
4602.0009  -0.9994
4602.0210  -0.9992
4602.0411  -0.9984
4602.0612  -0.9988
4602.0812  -0.9993
4602.1013  -0.9987
4602.1214  -0.9980
4602.1415  -0.9976
4602.1616  -0.9975
4602.1817  -0.9987
4602.2018  -0.9978
4602.2218  -0.9976
4602.2419  -0.9975
4602.2620  -0.9988
4602.2821  -0.9985
4602.3022  -0.9981
4602.3223  -0.9988
4602.3423   0.9981
4602.3624   0.9980
4602.3825   0.9991
4602.4026   0.9990
4602.4227   0.9989
4602.4428   0.9993
4602.4629   0.9989
4602.4829   0.9990
4602.5030   0.9988
4602.5231   0.9985
4602.5432   0.9983
4602.5633   0.9992
4602.5834   0.9986
4602.6035   0.9963
4602.6235   0.9968
4602.6436   0.9958
4602.6637   0.9966
4602.6838   0.9964
4602.7039   0.9965
4602.7240   0.9965
4602.7441   0.9962
4602.7641   0.9974
4602.7842   0.9965
4602.8043   0.9955
4602.8244   0.9958
4602.8445   0.9965
4602.8646   0.9957
4602.8846   0.9964
4602.9047   0.9963
4602.9248   0.9964
4602.9449   0.9969
4602.9650   0.9963
4602.9851   0.9963
4603.0052   0.9959
4603.0252   0.9968
4603.0453   0.9970
4603.0654   0.9969
4603.0855   0.9964
4603.1056   0.9966
4603.1257   0.9969
4603.1458   0.9962
4603.1658   0.9960
4603.1859   0.9967
4603.2060   0.9972
4603.2261   0.9972
4603.2462   0.9980
4603.2663   0.9978
4603.2863   0.9989
4603.3064   0.9993
4603.3265   0.9996
4603.3466   0.9990
4603.3667   0.9997
4603.3868   0.9988
4603.4069   0.9998
4603.4269   1.0000
4603.4470   1.0007
4603.4671   0.9996
4603.4872  -0.9995
4603.5073  -0.9997
4603.5274  -1.0006
4603.5475  -1.0002
4603.5675  -0.9998
4603.5876  -0.9999
4603.6077  -0.9991
4603.6278  -1.0002
4603.6479  -0.9997
4603.6680  -0.9983
4603.6880  -0.9993
4603.7081  -1.0001
4603.7282  -1.0002
4603.7483  -0.9998
4603.7684  -0.9994
4603.7885  -1.0003
4603.8086  -1.0007
4603.8286  -1.0005
4603.8487  -1.0002
4603.8688  -1.0007
4603.8889  -1.0013
4603.9090  -1.0000
4603.9291  -1.0002
4603.9492  -1.0004
4603.9692  -0.9999
4603.9893  -0.9994
4604.0094  -1.0006
4604.0295  -1.0007
4604.0496  -1.0011
% 2600-4611284_003  0.9994 101
4610.1971  -1.0006
4610.2173  -1.0010
4610.2376  -1.0004
4610.2578  -0.9997
4610.2781  -0.9999
4610.2983  -0.9999
4610.3186  -0.9995
4610.3388  -1.0002
4610.3591  -1.0001
4610.3793  -0.9993
4610.3996  -0.9990
4610.4198  -0.9993
4610.4401  -0.9997
4610.4603  -0.9989
4610.4806  -1.0001
4610.5008  -0.9994
4610.5210  -0.9996
4610.5413  -0.9996
4610.5615  -0.9990
4610.5818  -0.9995
4610.6020  -0.9991
4610.6223  -0.9990
4610.6425  -0.9992
4610.6628  -0.9983
4610.6830  -0.9987
4610.7033  -0.9991
4610.7235  -0.9988
4610.7438   0.9992
4610.7640   1.0006
4610.7843   1.0001
4610.8045   0.9996
4610.8248   1.0004
4610.8450   0.9999
4610.8652   0.9992
4610.8855   0.9997
4610.9057   0.9990
4610.9260   0.9984
4610.9462   0.9991
4610.9665   0.9988
4610.9867   0.9967
4611.0070   0.9964
4611.0272   0.9969
4611.0475   0.9971
4611.0677   0.9967
4611.0880   0.9960
4611.1082   0.9954
4611.1285   0.9956
4611.1487   0.9961
4611.1690   0.9959
4611.1892   0.9959
4611.2094   0.9959
4611.2297   0.9968
4611.2499   0.9979
4611.2702   0.9965
4611.2904   0.9953
4611.3107   0.9954
4611.3309   0.9953
4611.3512   0.9955
4611.3714   0.9962
4611.3917   0.9966
4611.4119   0.9961
4611.4322   0.9969
4611.4524   0.9958
4611.4727   0.9960
4611.4929   0.9966
4611.5132   0.9963
4611.5334   0.9957
4611.5536   0.9957
4611.5739   0.9964
4611.5941   0.9983
4611.6144   0.9978
4611.6346   0.9982
4611.6549   0.9996
4611.6751   0.9995
4611.6954   0.9998
4611.7156   0.9992
4611.7359   0.9999
4611.7561   0.9996
4611.7764  -1.0002
4611.7966  -0.9997
4611.8169  -0.9991
4611.8371  -0.9985
4611.8574  -0.9995
4611.8776  -0.9988
4611.8978  -0.9989
4611.9181  -0.9996
4611.9383  -0.9997
4611.9586  -1.0006
4611.9788  -0.9996
4611.9991  -0.9988
4612.0193  -0.9995
4612.0396  -0.9996
4612.0598  -0.9993
4612.0801  -0.9996
4612.1003  -0.9993
4612.1206  -0.9991
4612.1408  -0.9990
4612.1611  -0.9989
4612.1813  -0.9986
4612.2016  -0.9988
4612.2218  -0.9997
% 2600-4707272_003  0.9983 105
4706.1336  -0.9997
4706.1542  -1.0003
4706.1748  -1.0005
4706.1954  -1.0003
4706.2159  -0.9999
4706.2365  -0.9986
4706.2571  -0.9985
4706.2777  -0.9987
4706.2983  -0.9989
4706.3188  -0.9997
4706.3394  -0.9989
4706.3600  -0.9995
4706.3806  -0.9994
4706.4011  -0.9999
4706.4217  -1.0002
4706.4423  -0.9997
4706.4629  -1.0001
4706.4835  -1.0005
4706.5040  -1.0002
4706.5246  -0.9994
4706.5452  -0.9995
4706.5658  -1.0001
4706.5864  -1.0001
4706.6069  -0.9997
4706.6275  -1.0004
4706.6481  -0.9997
4706.6687  -0.9995
4706.6892  -0.9997
4706.7098   0.9993
4706.7304   0.9995
4706.7510   1.0000
4706.7716   1.0006
4706.7921   1.0000
4706.8127   0.9998
4706.8333   0.9995
4706.8539   1.0002
4706.8745   1.0000
4706.8950   0.9994
4706.9156   0.9992
4706.9362   0.9983
4706.9568   0.9977
4706.9774   0.9962
4706.9979   0.9967
4707.0185   0.9962
4707.0391   0.9957
4707.0597   0.9963
4707.0802   0.9971
4707.1008   0.9964
4707.1214   0.9964
4707.1420   0.9960
4707.1626   0.9967
4707.1831   0.9970
4707.2037   0.9967
4707.2243   0.9964
4707.2449   0.9963
4707.2655   0.9960
4707.2860   0.9962
4707.3066   0.9968
4707.3272   0.9967
4707.3478   0.9969
4707.3684   0.9963
4707.3889   0.9968
4707.4095   0.9965
4707.4301   0.9961
4707.4507   0.9964
4707.4712   0.9965
4707.4918   0.9963
4707.5124   0.9957
4707.5330   0.9965
4707.5536   0.9970
4707.5741   0.9978
4707.5947   0.9989
4707.6153   0.9995
4707.6359   0.9986
4707.6565   0.9988
4707.6770   0.9987
4707.6976   0.9994
4707.7182   0.9989
4707.7388   0.9995
4707.7594   1.0001
4707.7799  -0.9989
4707.8005  -0.9987
4707.8211  -0.9995
4707.8417  -0.9991
4707.8622  -1.0002
4707.8828  -0.9997
4707.9034  -0.9988
4707.9240  -0.9994
4707.9446  -0.9999
4707.9651  -0.9991
4707.9857  -0.9995
4708.0063  -0.9992
4708.0269  -0.9999
4708.0475  -1.0007
4708.0680  -0.9998
4708.0886  -0.9991
4708.1092  -1.0001
4708.1298  -1.0001
4708.1503  -0.9993
4708.1709  -0.9997
4708.1915  -0.9997
4708.2121  -0.9989
4708.2327  -0.9989
4708.2532  -0.9989
4708.2738  -0.9995
% 2600-4903308_004  0.9707  96
4902.3156  -0.9975
4902.3371  -0.9977
4902.3585  -0.9975
4902.3800  -0.9974
4902.4014  -0.9968
4902.4229  -0.9971
4902.4443  -0.9971
4902.4658  -0.9975
4902.4873  -0.9973
4902.5087  -0.9966
4902.5302  -0.9980
4902.5516  -0.9979
4902.5731  -0.9971
4902.5945  -0.9977
4902.6160  -0.9974
4902.6375  -0.9969
4902.6589  -0.9973
4902.6804  -0.9981
4902.7018  -0.9986
4902.7233  -0.9987
4902.7447  -0.9993
4902.7662  -0.9991
4902.7877   0.9988
4902.8091   0.9993
4902.8306   0.9992
4902.8520   0.9990
4902.8735   0.9989
4902.8949   0.9987
4902.9164   0.9991
4902.9379   0.9989
4902.9593   0.9976
4902.9808   0.9961
4903.0022   0.9952
4903.0237   0.9954
4903.0451   0.9941
4903.0666   0.9941
4903.0881   0.9940
4903.1095   0.9937
4903.1310   0.9946
4903.1524   0.9948
4903.1739   0.9938
4903.1953   0.9940
4903.2168   0.9942
4903.2382   0.9936
4903.2597   0.9935
4903.2812   0.9945
4903.3026   0.9952
4903.3241   0.9948
4903.3455   0.9941
4903.3670   0.9946
4903.3884   0.9945
4903.4099   0.9942
4903.4314   0.9946
4903.4528   0.9946
4903.4743   0.9940
4903.4957   0.9950
4903.5172   0.9950
4903.5386   0.9948
4903.5601   0.9950
4903.5816   0.9958
4903.6030   0.9965
4903.6245   0.9973
4903.6459   0.9974
4903.6674   0.9986
4903.6888   1.0004
4903.7103   1.0014
4903.7318   1.0014
4903.7532   1.0006
4903.7747   1.0015
4903.7961   1.0013
4903.8176  -1.0016
4903.8390  -1.0015
4903.8605  -1.0010
4903.8820  -1.0018
4903.9034  -1.0015
4903.9249  -1.0016
4903.9463  -1.0018
4903.9678  -1.0015
4903.9892  -1.0013
4904.0107  -1.0014
4904.0322  -1.0012
4904.0536  -1.0010
4904.0751  -1.0001
4904.0965  -1.0000
4904.1180  -1.0003
4904.1394  -1.0012
4904.1609  -1.0012
4904.1824  -1.0013
4904.2038  -1.0005
4904.2253  -1.0003
4904.2467  -1.0007
4904.2682  -1.0003
4904.2896  -1.0007
4904.3111  -1.0009
4904.3326  -1.0002
4904.3540  -1.0004
% 2600-4918993_014  0.9860 100
4917.9104  -0.9980
4917.9321  -0.9992
4917.9537  -0.9977
4917.9753  -0.9990
4917.9970  -0.9993
4918.0186  -0.9984
4918.0403  -0.9988
4918.0619  -0.9980
4918.0835  -0.9974
4918.1052  -0.9976
4918.1268  -0.9977
4918.1485  -0.9979
4918.1701  -0.9977
4918.1918  -0.9979
4918.2134  -0.9989
4918.2350  -0.9987
4918.2567  -0.9979
4918.2783  -0.9986
4918.3000  -0.9990
4918.3216  -0.9982
4918.3432  -0.9991
4918.3649  -0.9993
4918.3865  -0.9989
4918.4082  -0.9995
4918.4298  -0.9995
4918.4515   0.9987
4918.4731   0.9983
4918.4947   0.9986
4918.5164   0.9977
4918.5380   0.9990
4918.5597   0.9994
4918.5813   0.9973
4918.6029   0.9968
4918.6246   0.9941
4918.6462   0.9912
4918.6679   0.9875
4918.6895   0.9852
4918.7111   0.9828
4918.7328   0.9814
4918.7544   0.9809
4918.7761   0.9793
4918.7977   0.9790
4918.8194   0.9796
4918.8410   0.9794
4918.8626   0.9798
4918.8843   0.9803
4918.9059   0.9807
4918.9276   0.9807
4918.9492   0.9807
4918.9708   0.9800
4918.9925   0.9799
4919.0141   0.9809
4919.0358   0.9803
4919.0574   0.9802
4919.0790   0.9804
4919.1007   0.9806
4919.1223   0.9802
4919.1440   0.9795
4919.1656   0.9800
4919.1873   0.9808
4919.2089   0.9810
4919.2305   0.9816
4919.2522   0.9834
4919.2738   0.9854
4919.2955   0.9869
4919.3171   0.9906
4919.3387   0.9939
4919.3604   0.9966
4919.3820   0.9975
4919.4037   0.9994
4919.4253   1.0005
4919.4470   0.9997
4919.4686   1.0003
4919.4902   1.0009
4919.5119   1.0006
4919.5335  -1.0006
4919.5552  -1.0000
4919.5768  -0.9998
4919.5984  -1.0006
4919.6201  -1.0001
4919.6417  -0.9998
4919.6634  -1.0002
4919.6850  -1.0000
4919.7066  -0.9999
4919.7283  -0.9989
4919.7499  -0.9996
4919.7716  -1.0004
4919.7932  -1.0002
4919.8149  -1.0003
4919.8365  -0.9991
4919.8581  -0.9999
4919.8798  -1.0000
4919.9014  -0.9997
4919.9231  -1.0002
4919.9447  -1.0005
4919.9663  -0.9994
4919.9880  -0.9998
4920.0096  -0.9994
4920.0313  -0.9983
4920.0529  -0.9985
% 2600-4920502_029  0.9867 118
4919.1656  -0.9793
4919.1873  -0.9801
4919.2089  -0.9803
4919.2305  -0.9809
4919.2522  -0.9827
4919.2738  -0.9847
4919.2955  -0.9862
4919.3171  -0.9899
4919.3387  -0.9932
4919.3604  -0.9958
4919.3820  -0.9968
4919.4037  -0.9987
4919.4253  -0.9998
4919.4470  -0.9990
4919.4686  -0.9996
4919.4902  -1.0002
4919.5119  -0.9999
4919.5335  -0.9999
4919.5552  -0.9993
4919.5768  -0.9991
4919.5984  -0.9999
4919.6201  -0.9994
4919.6417  -0.9991
4919.6634  -0.9995
4919.6850  -0.9993
4919.7066  -0.9992
4919.7283  -0.9982
4919.7499  -0.9989
4919.7716  -0.9997
4919.7932  -0.9995
4919.8149  -0.9996
4919.8365   0.9984
4919.8581   0.9992
4919.8798   0.9993
4919.9014   0.9990
4919.9231   0.9995
4919.9447   0.9998
4919.9663   0.9987
4919.9880   0.9991
4920.0096   0.9987
4920.0313   0.9976
4920.0529   0.9978
4920.0745   0.9967
4920.0962   0.9948
4920.1178   0.9932
4920.1395   0.9898
4920.1611   0.9844
4920.1828   0.9777
4920.2044   0.9720
4920.2260   0.9675
4920.2477   0.9630
4920.2693   0.9601
4920.2910   0.9571
4920.3126   0.9561
4920.3342   0.9560
4920.3559   0.9549
4920.3775   0.9548
4920.3992   0.9552
4920.4208   0.9556
4920.4425   0.9560
4920.4641   0.9566
4920.4857   0.9552
4920.5074   0.9555
4920.5290   0.9554
4920.5507   0.9552
4920.5723   0.9554
4920.5939   0.9562
4920.6156   0.9554
4920.6372   0.9562
4920.6589   0.9575
4920.6805   0.9574
4920.7021   0.9587
4920.7238   0.9604
4920.7454   0.9635
4920.7671   0.9668
4920.7887   0.9711
4920.8104   0.9766
4920.8320   0.9833
4920.8536   0.9888
4920.8753   0.9930
4920.8969   0.9957
4920.9186   0.9970
4920.9402   0.9982
4920.9618   0.9991
4920.9835   0.9999
4921.0051   0.9990
4921.0268   0.9991
4921.0484   1.0001
4921.0700   0.9993
4921.0917   0.9999
4921.1133  -1.0004
4921.1350  -0.9997
4921.1566  -0.9997
4921.1783  -0.9991
4921.1999  -1.0000
4921.2215  -1.0002
4921.2432  -0.9995
4921.2648  -1.0000
4921.2865  -1.0000
4921.3081  -0.9990
4921.3297  -1.0000
4921.3514  -0.9988
4921.3730  -0.9996
4921.3947  -0.9991
4921.4163  -0.9996
4921.4380  -0.9990
4921.4596  -0.9994
4921.4812  -0.9987
4921.5029  -0.9991
4921.5245  -0.9990
4921.5462  -0.9992
4921.5678  -0.9988
4921.5894  -0.9985
4921.6111  -0.9984
4921.6327  -0.9976
4921.6544  -0.9979
4921.6760  -0.9976
4921.6976  -0.9963
% 2600-4966087_004  0.9969 102
4964.9989  -0.9999
4965.0207  -0.9984
4965.0426  -0.9984
4965.0644  -0.9987
4965.0862  -0.9988
4965.1081  -0.9987
4965.1299  -0.9988
4965.1517  -0.9980
4965.1735  -0.9983
4965.1954  -0.9982
4965.2172  -0.9992
4965.2390  -0.9992
4965.2609  -0.9985
4965.2827  -0.9993
4965.3045  -0.9986
4965.3263  -0.9984
4965.3482  -0.9990
4965.3700  -0.9978
4965.3918  -0.9982
4965.4137  -0.9992
4965.4355  -0.9991
4965.4573  -0.9989
4965.4792  -0.9985
4965.5010  -0.9982
4965.5228  -0.9988
4965.5446   0.9987
4965.5665   0.9993
4965.5883   0.9991
4965.6101   0.9979
4965.6320   0.9985
4965.6538   0.9990
4965.6756   0.9984
4965.6974   0.9979
4965.7193   0.9978
4965.7411   0.9976
4965.7629   0.9965
4965.7848   0.9961
4965.8066   0.9960
4965.8284   0.9956
4965.8502   0.9955
4965.8721   0.9947
4965.8939   0.9948
4965.9157   0.9961
4965.9376   0.9957
4965.9594   0.9951
4965.9812   0.9950
4966.0030   0.9953
4966.0249   0.9954
4966.0467   0.9948
4966.0685   0.9952
4966.0904   0.9956
4966.1122   0.9956
4966.1340   0.9949
4966.1558   0.9958
4966.1777   0.9961
4966.1995   0.9960
4966.2213   0.9963
4966.2432   0.9963
4966.2650   0.9950
4966.2868   0.9951
4966.3086   0.9955
4966.3305   0.9953
4966.3523   0.9952
4966.3741   0.9954
4966.3960   0.9963
4966.4178   0.9968
4966.4396   0.9978
4966.4614   0.9986
4966.4833   0.9986
4966.5051   0.9992
4966.5269   1.0003
4966.5488   1.0005
4966.5706   0.9998
4966.5924   1.0008
4966.6143   1.0009
4966.6361  -1.0001
4966.6579  -0.9997
4966.6797  -1.0001
4966.7016  -0.9994
4966.7234  -0.9993
4966.7452  -1.0000
4966.7671  -1.0003
4966.7889  -1.0001
4966.8107  -0.9995
4966.8325  -0.9989
4966.8544  -0.9998
4966.8762  -0.9992
4966.8980  -0.9994
4966.9199  -0.9986
4966.9417  -0.9993
4966.9635  -0.9983
4966.9853  -0.9985
4967.0072  -0.9987
4967.0290  -0.9993
4967.0508  -0.9980
4967.0727  -0.9973
4967.0945  -0.9972
4967.1163  -0.9975
4967.1381  -0.9973
4967.1600  -0.9962
4967.1818  -0.9960
4967.2036  -0.9964
% 2600-5049819_005  0.9995  95
5048.6110  -0.9987
5048.6332  -0.9985
5048.6554  -0.9981
5048.6776  -0.9990
5048.6998  -0.9986
5048.7221  -0.9979
5048.7443  -0.9981
5048.7665  -0.9978
5048.7887  -0.9976
5048.8109  -0.9971
5048.8331  -0.9948
5048.8553  -0.9924
5048.8775  -0.9914
5048.8998  -0.9911
5048.9220  -0.9917
5048.9442  -0.9940
5048.9664  -0.9961
5048.9886  -0.9975
5049.0108  -0.9982
5049.0330  -0.9991
5049.0553  -0.9996
5049.0775  -0.9997
5049.0997  -1.0001
5049.1219  -1.0001
5049.1441  -0.9994
5049.1663  -0.9982
5049.1885  -0.9989
5049.2107  -0.9999
5049.2330   1.0005
5049.2552   1.0007
5049.2774   0.9994
5049.2996   0.9986
5049.3218   0.9988
5049.3440   0.9985
5049.3662   0.9972
5049.3885   0.9976
5049.4107   0.9979
5049.4329   0.9983
5049.4551   0.9964
5049.4773   0.9960
5049.4995   0.9959
5049.5217   0.9957
5049.5440   0.9946
5049.5662   0.9948
5049.5884   0.9953
5049.6106   0.9954
5049.6328   0.9951
5049.6550   0.9947
5049.6772   0.9960
5049.6994   0.9954
5049.7217   0.9943
5049.7439   0.9955
5049.7661   0.9954
5049.7883   0.9956
5049.8105   0.9955
5049.8327   0.9947
5049.8549   0.9943
5049.8772   0.9954
5049.8994   0.9961
5049.9216   0.9952
5049.9438   0.9942
5049.9660   0.9935
5049.9882   0.9945
5050.0104   0.9934
5050.0327   0.9933
5050.0549   0.9938
5050.0771   0.9943
5050.0993   0.9949
5050.1215   0.9946
5050.1437   0.9940
5050.1659   0.9955
5050.1881   0.9981
5050.2104   0.9988
5050.2326   0.9987
5050.2548   0.9994
5050.2770   0.9999
5050.2992  -1.0005
5050.3214  -0.9997
5050.3436  -0.9994
5050.3659  -1.0000
5050.3881  -1.0002
5050.4103  -0.9991
5050.4325  -0.9989
5050.4547  -0.9978
5050.4769  -0.9983
5050.4991  -0.9984
5050.5213  -0.9985
5050.5436  -0.9998
5050.5658  -0.9998
5050.5880  -0.9994
5050.6102  -0.9994
5050.6324  -0.9999
5050.6546  -0.9996
5050.6768  -0.9985
5050.6991  -0.9977
% 2600-5133681_010  0.9996 111
5132.5837  -0.9954
5132.6060  -0.9952
5132.6284  -0.9957
5132.6508  -0.9950
5132.6732  -0.9956
5132.6955  -0.9965
5132.7179  -0.9966
5132.7403  -0.9960
5132.7627  -0.9961
5132.7851  -0.9962
5132.8074  -0.9959
5132.8298  -0.9952
5132.8522  -0.9960
5132.8746  -0.9961
5132.8970  -0.9968
5132.9193  -0.9967
5132.9417  -0.9969
5132.9641  -0.9968
5132.9865  -0.9976
5133.0088  -0.9984
5133.0312  -0.9984
5133.0536  -0.9990
5133.0760  -0.9999
5133.0984  -0.9989
5133.1207  -0.9989
5133.1431   1.0006
5133.1655   1.0001
5133.1879   0.9996
5133.2103   1.0000
5133.2326   0.9994
5133.2550   0.9996
5133.2774   0.9989
5133.2998   0.9980
5133.3221   0.9969
5133.3445   0.9944
5133.3669   0.9924
5133.3893   0.9899
5133.4117   0.9879
5133.4340   0.9877
5133.4564   0.9875
5133.4788   0.9872
5133.5012   0.9871
5133.5236   0.9866
5133.5459   0.9869
5133.5683   0.9874
5133.5907   0.9876
5133.6131   0.9875
5133.6354   0.9868
5133.6578   0.9866
5133.6802   0.9868
5133.7026   0.9862
5133.7250   0.9865
5133.7473   0.9871
5133.7697   0.9873
5133.7921   0.9872
5133.8145   0.9863
5133.8369   0.9858
5133.8592   0.9864
5133.8816   0.9864
5133.9040   0.9862
5133.9264   0.9868
5133.9487   0.9877
5133.9711   0.9871
5133.9935   0.9885
5134.0159   0.9902
5134.0383   0.9930
5134.0606   0.9950
5134.0830   0.9957
5134.1054   0.9977
5134.1278   0.9986
5134.1502   0.9988
5134.1725   0.9980
5134.1949   0.9979
5134.2173   0.9993
5134.2397   0.9988
5134.2620   0.9993
5134.2844   0.9997
5134.3068   0.9987
5134.3292   0.9987
5134.3516   0.9987
5134.3739   0.9998
5134.3963  -1.0005
5134.4187  -0.9994
5134.4411  -0.9993
5134.4635  -1.0000
5134.4858  -1.0002
5134.5082  -1.0004
5134.5306  -1.0000
5134.5530  -1.0005
5134.5753  -0.9999
5134.5977  -0.9993
5134.6201  -0.9992
5134.6425  -0.9995
5134.6649  -0.9999
5134.6872  -1.0006
5134.7096  -1.0002
5134.7320  -1.0006
5134.7544  -1.0004
5134.7767  -0.9998
5134.7991  -0.9994
5134.8215  -0.9998
5134.8439  -1.0000
5134.8663  -0.9992
5134.8886  -0.9999
5134.9110  -0.9998
5134.9334  -0.9999
5134.9558  -1.0003
5134.9782  -0.9997
5135.0005  -0.9998
5135.0229  -0.9996
5135.0453  -0.9994
% 2600-5162292_009  0.9996  97
5161.1498  -0.9957
5161.1724  -0.9963
5161.1950  -0.9964
5161.2176  -0.9967
5161.2402  -0.9976
5161.2627  -0.9975
5161.2853  -0.9975
5161.3079  -0.9978
5161.3305  -0.9980
5161.3531  -0.9976
5161.3757  -0.9977
5161.3982  -0.9981
5161.4208  -0.9980
5161.4434  -0.9978
5161.4660  -0.9983
5161.4886  -0.9984
5161.5112  -0.9982
5161.5337  -0.9980
5161.5563  -0.9988
5161.5789  -0.9989
5161.6015  -0.9994
5161.6241  -0.9995
5161.6466  -0.9996
5161.6692  -0.9999
5161.6918  -0.9994
5161.7144   0.9993
5161.7370   1.0002
5161.7596   0.9997
5161.7821   0.9988
5161.8047   0.9988
5161.8273   0.9993
5161.8499   0.9988
5161.8725   0.9984
5161.8951   0.9972
5161.9176   0.9954
5161.9402   0.9937
5161.9628   0.9921
5161.9854   0.9909
5162.0080   0.9899
5162.0306   0.9894
5162.0531   0.9895
5162.0757   0.9887
5162.0983   0.9885
5162.1209   0.9881
5162.1435   0.9884
5162.1661   0.9892
5162.1886   0.9889
5162.2112   0.9889
5162.2338   0.9890
5162.2564   0.9884
5162.2790   0.9884
5162.3016   0.9882
5162.3241   0.9880
5162.3467   0.9889
5162.3693   0.9888
5162.3919   0.9886
5162.4145   0.9882
5162.4371   0.9885
5162.4596   0.9891
5162.4822   0.9885
5162.5048   0.9887
5162.5274   0.9884
5162.5500   0.9888
5162.5726   0.9896
5162.5951   0.9913
5162.6177   0.9929
5162.6403   0.9948
5162.6629   0.9958
5162.6855   0.9969
5162.7081   0.9979
5162.7306   0.9994
5162.7532   0.9990
5162.7758   0.9992
5162.7984   0.9985
5162.8210  -0.9983
5162.8436  -0.9983
5162.8661  -0.9989
5162.8887  -0.9986
5162.9113  -0.9989
5162.9339  -0.9983
5162.9565  -0.9982
5162.9791  -0.9984
5163.0016  -0.9979
5163.0242  -0.9987
5163.0468  -0.9979
5163.0694  -0.9988
5163.0920  -0.9986
5163.1146  -0.9978
5163.1371  -0.9982
5163.1597  -0.9992
5163.1823  -0.9993
5163.2049  -0.9986
5163.2275  -0.9985
5163.2501  -0.9979
5163.2726  -0.9984
5163.2952  -0.9982
5163.3178  -0.9982
% 2600-5281790_004  1.0000 125
5280.4306  -0.9971
5280.4536  -0.9982
5280.4766  -0.9980
5280.4996  -0.9987
5280.5226  -0.9995
5280.5456  -0.9991
5280.5686  -0.9991
5280.5916  -0.9995
5280.6146  -0.9994
5280.6376  -1.0007
5280.6606  -0.9994
5280.6836  -0.9994
5280.7066  -1.0000
5280.7296  -0.9984
5280.7526  -1.0010
5280.7756  -1.0004
5280.7986  -1.0004
5280.8216  -1.0002
5280.8446  -1.0009
5280.8677  -1.0002
5280.8907  -1.0004
5280.9137  -0.9998
5280.9367  -0.9998
5280.9597  -0.9998
5280.9827  -1.0001
5281.0057  -0.9999
5281.0287  -1.0005
5281.0517  -1.0000
5281.0747  -0.9989
5281.0977  -0.9987
5281.1207   0.9992
5281.1437   0.9993
5281.1667   0.9999
5281.1897   1.0003
5281.2127   0.9988
5281.2357   0.9991
5281.2587   1.0000
5281.2817   1.0000
5281.3047   0.9997
5281.3277   0.9993
5281.3507   1.0002
5281.3737   0.9990
5281.3967   0.9979
5281.4197   0.9970
5281.4427   0.9964
5281.4657   0.9952
5281.4887   0.9951
5281.5117   0.9957
5281.5348   0.9950
5281.5578   0.9953
5281.5808   0.9952
5281.6038   0.9951
5281.6268   0.9947
5281.6498   0.9952
5281.6728   0.9945
5281.6958   0.9955
5281.7188   0.9946
5281.7418   0.9952
5281.7648   0.9959
5281.7878   0.9951
5281.8108   0.9945
5281.8338   0.9945
5281.8568   0.9949
5281.8798   0.9952
5281.9028   0.9945
5281.9258   0.9952
5281.9488   0.9958
5281.9718   0.9952
5281.9948   0.9949
5282.0178   0.9955
5282.0408   0.9959
5282.0638   0.9960
5282.0868   0.9960
5282.1098   0.9950
5282.1328   0.9971
5282.1558   0.9975
5282.1789   0.9979
5282.2019   0.9992
5282.2249   0.9991
5282.2479   0.9993
5282.2709   0.9997
5282.2939   1.0002
5282.3169   1.0002
5282.3399   1.0000
5282.3629   0.9998
5282.3859   1.0002
5282.4089   0.9994
5282.4319   0.9993
5282.4549   0.9998
5282.4779   1.0005
5282.5009   1.0006
5282.5239   0.9999
5282.5469  -1.0001
5282.5699  -1.0001
5282.5929  -1.0000
5282.6159  -0.9993
5282.6389  -1.0003
5282.6619  -1.0010
5282.6849  -0.9999
5282.7079  -0.9999
5282.7309  -0.9998
5282.7539  -0.9995
5282.7769  -0.9986
5282.7999  -0.9998
5282.8229  -1.0003
5282.8460  -0.9991
5282.8690  -0.9998
5282.8920  -0.9999
5282.9150  -1.0001
5282.9380  -0.9994
5282.9610  -0.9999
5282.9840  -0.9989
5283.0070  -0.9991
5283.0300  -0.9992
5283.0530  -0.9992
5283.0760  -0.9993
5283.0990  -0.9991
5283.1220  -0.9993
5283.1450  -1.0002
5283.1680  -0.9997
5283.1910  -0.9990
5283.2140  -0.9986
5283.2370  -0.9973
5283.2600  -0.9956
5283.2830  -0.9936
% 2600-5341023_004  1.0007  96
5339.8509  -0.9892
5339.8741  -0.9895
5339.8974  -0.9912
5339.9206  -0.9916
5339.9438  -0.9919
5339.9670  -0.9923
5339.9902  -0.9922
5340.0134  -0.9923
5340.0367  -0.9927
5340.0599  -0.9934
5340.0831  -0.9932
5340.1063  -0.9932
5340.1295  -0.9938
5340.1528  -0.9930
5340.1760  -0.9920
5340.1992  -0.9932
5340.2224  -0.9931
5340.2456  -0.9942
5340.2689  -0.9943
5340.2921  -0.9959
5340.3153  -0.9973
5340.3385  -0.9979
5340.3617  -0.9970
5340.3850  -0.9975
5340.4082  -0.9993
5340.4314   0.9996
5340.4546   0.9991
5340.4778   0.9990
5340.5011   0.9989
5340.5243   0.9996
5340.5475   0.9987
5340.5707   0.9972
5340.5939   0.9989
5340.6172   0.9979
5340.6404   0.9974
5340.6636   0.9973
5340.6868   0.9969
5340.7100   0.9963
5340.7332   0.9966
5340.7565   0.9970
5340.7797   0.9959
5340.8029   0.9954
5340.8261   0.9963
5340.8493   0.9964
5340.8726   0.9964
5340.8958   0.9959
5340.9190   0.9954
5340.9422   0.9957
5340.9654   0.9951
5340.9887   0.9958
5341.0119   0.9961
5341.0351   0.9964
5341.0583   0.9966
5341.0815   0.9968
5341.1048   0.9965
5341.1280   0.9960
5341.1512   0.9955
5341.1744   0.9963
5341.1976   0.9958
5341.2209   0.9961
5341.2441   0.9967
5341.2673   0.9961
5341.2905   0.9964
5341.3137   0.9969
5341.3370   0.9968
5341.3602   0.9975
5341.3834   0.9982
5341.4066   0.9972
5341.4298   0.9980
5341.4530   0.9996
5341.4763   1.0006
5341.4995   1.0000
5341.5227   0.9998
5341.5459  -1.0001
5341.5691  -1.0006
5341.5924  -0.9996
5341.6156  -1.0006
5341.6388  -1.0008
5341.6620  -1.0001
5341.6852  -1.0001
5341.7085  -1.0008
5341.7317  -1.0008
5341.7549  -1.0010
5341.7781  -1.0012
5341.8013  -1.0014
5341.8246  -1.0007
5341.8478  -1.0009
5341.8710  -1.0005
5341.8942  -1.0004
5341.9174  -1.0009
5341.9407  -1.0002
5341.9639  -1.0008
5341.9871  -1.0014
5342.0059  -0.9992
5342.0293  -0.9988
5342.0528  -0.9993
% 2600-5353373_002  1.0000 121
5351.9207  -1.0002
5351.9441  -1.0001
5351.9676  -1.0002
5351.9910  -1.0002
5352.0145  -0.9998
5352.0379  -0.9996
5352.0613  -0.9994
5352.0848  -0.9993
5352.1082  -0.9988
5352.1316  -0.9995
5352.1551  -1.0000
5352.1785  -0.9998
5352.2020  -0.9999
5352.2254  -0.9999
5352.2488  -0.9996
5352.2723  -1.0000
5352.2957  -1.0005
5352.3192  -1.0001
5352.3426  -1.0008
5352.3660  -1.0013
5352.3895  -1.0007
5352.4129  -1.0001
5352.4364  -1.0007
5352.4598  -0.9997
5352.4832  -0.9999
5352.5067  -0.9999
5352.5301  -1.0004
5352.5536  -1.0006
5352.5770  -0.9998
5352.6004  -1.0000
5352.6239   1.0004
5352.6473   1.0001
5352.6707   0.9997
5352.6942   0.9995
5352.7176   0.9994
5352.7411   1.0001
5352.7645   1.0004
5352.7879   0.9999
5352.8114   1.0003
5352.8348   1.0001
5352.8583   0.9989
5352.8817   0.9999
5352.9051   0.9996
5352.9286   0.9992
5352.9520   0.9989
5352.9755   0.9989
5352.9989   0.9987
5353.0223   0.9986
5353.0458   0.9984
5353.0692   0.9986
5353.0927   0.9984
5353.1161   0.9977
5353.1395   0.9978
5353.1630   0.9978
5353.1864   0.9981
5353.2099   0.9975
5353.2333   0.9974
5353.2567   0.9977
5353.2802   0.9978
5353.3036   0.9980
5353.3270   0.9977
5353.3505   0.9978
5353.3739   0.9981
5353.3974   0.9986
5353.4208   0.9982
5353.4442   0.9987
5353.4677   0.9992
5353.4911   0.9989
5353.5146   0.9979
5353.5380   0.9986
5353.5614   0.9988
5353.5849   0.9984
5353.6083   0.9987
5353.6318   0.9989
5353.6552   0.9992
5353.6786   0.9992
5353.7021   0.9990
5353.7255   0.9989
5353.7490   0.9994
5353.7724   0.9989
5353.7958   0.9995
5353.8193   0.9997
5353.8427   0.9992
5353.8662   0.9993
5353.8896   0.9998
5353.9130   0.9997
5353.9365   0.9993
5353.9599   1.0003
5353.9833   1.0002
5354.0068   1.0003
5354.0302  -1.0002
5354.0537  -0.9995
5354.0771  -0.9996
5354.1005  -1.0000
5354.1240  -1.0001
5354.1474  -1.0003
5354.1709  -0.9998
5354.1943  -0.9998
5354.2177  -1.0001
5354.2412  -0.9998
5354.2646  -0.9999
5354.2881  -1.0001
5354.3115  -1.0000
5354.3349  -0.9996
5354.3584  -0.9994
5354.3818  -1.0001
5354.4053  -1.0000
5354.4287  -0.9993
5354.4521  -0.9999
5354.4756  -1.0006
5354.4990  -1.0002
5354.5224  -1.0002
5354.5459  -0.9998
5354.5693  -0.9996
5354.5928  -0.9996
5354.6162  -0.9996
5354.6396  -1.0001
5354.6631  -0.9998
5354.6865  -1.0004
5354.7100  -1.0004
5354.7334  -1.0003
% 2600-5364858_008  0.9993 121
5363.2184  -0.9780
5363.2418  -0.9841
5363.2653  -0.9887
5363.2887  -0.9927
5363.3122  -0.9955
5363.3356  -0.9975
5363.3590  -0.9983
5363.3825  -0.9994
5363.4059  -0.9998
5363.4294  -1.0001
5363.4528  -1.0001
5363.4762  -1.0003
5363.4997  -1.0004
5363.5231  -1.0000
5363.5466  -1.0000
5363.5700  -0.9997
5363.5934  -1.0000
5363.6169  -1.0006
5363.6403  -0.9993
5363.6637  -0.9996
5363.6872  -0.9998
5363.7106  -1.0004
5363.7341  -0.9997
5363.7575  -1.0001
5363.7809  -1.0003
5363.8044  -1.0000
5363.8278  -0.9996
5363.8513  -0.9996
5363.8747  -1.0001
5363.8981  -1.0004
5363.9216  -0.9997
5363.9450  -0.9991
5363.9685  -0.9995
5363.9919  -0.9992
5364.0153  -0.9989
5364.0388  -0.9996
5364.0622   0.9998
5364.0857   1.0002
5364.1091   0.9995
5364.1325   0.9996
5364.1560   0.9994
5364.1794   0.9996
5364.2028   0.9997
5364.2263   0.9988
5364.2497   0.9998
5364.2732   0.9997
5364.2966   0.9993
5364.3200   0.9984
5364.3435   0.9979
5364.3669   0.9982
5364.3904   0.9985
5364.4138   0.9989
5364.4372   0.9984
5364.4607   0.9977
5364.4841   0.9962
5364.5076   0.9946
5364.5310   0.9938
5364.5544   0.9934
5364.5779   0.9930
5364.6013   0.9921
5364.6248   0.9914
5364.6482   0.9917
5364.6716   0.9917
5364.6951   0.9913
5364.7185   0.9912
5364.7420   0.9911
5364.7654   0.9915
5364.7888   0.9910
5364.8123   0.9911
5364.8357   0.9917
5364.8591   0.9914
5364.8826   0.9907
5364.9060   0.9909
5364.9295   0.9919
5364.9529   0.9911
5364.9763   0.9905
5364.9998   0.9907
5365.0232   0.9915
5365.0467   0.9909
5365.0701   0.9908
5365.0935   0.9907
5365.1170   0.9910
5365.1404   0.9907
5365.1639   0.9919
5365.1873   0.9925
5365.2107   0.9940
5365.2342   0.9945
5365.2576   0.9950
5365.2811   0.9969
5365.3045   0.9981
5365.3279   0.9989
5365.3514   0.9985
5365.3748   0.9988
5365.3983   0.9986
5365.4217   0.9988
5365.4451   0.9990
5365.4686  -0.9984
5365.4920  -0.9984
5365.5154  -0.9990
5365.5389  -0.9986
5365.5623  -0.9983
5365.5858  -0.9988
5365.6092  -0.9996
5365.6326  -0.9990
5365.6561  -0.9986
5365.6795  -0.9989
5365.7030  -0.9988
5365.7264  -0.9990
5365.7498  -0.9993
5365.7733  -0.9996
5365.7967  -0.9993
5365.8202  -0.9999
5365.8436  -0.9997
5365.8670  -0.9999
5365.8905  -1.0003
5365.9139  -0.9999
5365.9374  -0.9998
5365.9608  -0.9990
5365.9842  -0.9989
5366.0077  -0.9994
5366.0311  -0.9989
% 2600-5367479_009  0.9995 111
5366.2186  -0.9982
5366.2421  -0.9983
5366.2655  -0.9985
5366.2889  -0.9986
5366.3124  -0.9984
5366.3358  -0.9995
5366.3593  -0.9988
5366.3827  -0.9990
5366.4061  -0.9988
5366.4296  -0.9982
5366.4530  -0.9983
5366.4765  -0.9991
5366.4999  -0.9995
5366.5233  -0.9998
5366.5468  -0.9992
5366.5702  -0.9996
5366.5937  -0.9994
5366.6171  -1.0001
5366.6405  -0.9997
5366.6640  -0.9994
5366.6874  -0.9997
5366.7108  -0.9993
5366.7343  -0.9989
5366.7577  -0.9996
5366.7812  -0.9989
5366.8046  -0.9986
5366.8280  -0.9989
5366.8515   0.9990
5366.8749   0.9984
5366.8984   0.9990
5366.9218   0.9992
5366.9452   0.9988
5366.9687   0.9990
5366.9921   0.9992
5367.0156   0.9990
5367.0390   0.9983
5367.0624   0.9976
5367.0859   0.9959
5367.1093   0.9942
5367.1328   0.9926
5367.1562   0.9911
5367.1796   0.9894
5367.2031   0.9881
5367.2265   0.9886
5367.2499   0.9880
5367.2734   0.9874
5367.2968   0.9876
5367.3203   0.9869
5367.3437   0.9872
5367.3671   0.9876
5367.3906   0.9877
5367.4140   0.9883
5367.4375   0.9878
5367.4609   0.9879
5367.4843   0.9884
5367.5078   0.9874
5367.5312   0.9882
5367.5547   0.9878
5367.5781   0.9881
5367.6015   0.9886
5367.6250   0.9884
5367.6484   0.9881
5367.6719   0.9888
5367.6953   0.9884
5367.7187   0.9887
5367.7422   0.9901
5367.7656   0.9899
5367.7891   0.9910
5367.8125   0.9928
5367.8359   0.9956
5367.8594   0.9971
5367.8828   0.9974
5367.9062   0.9986
5367.9297   0.9990
5367.9531   0.9990
5367.9766   1.0003
5368.0000   1.0002
5368.0234   0.9997
5368.0469   0.9991
5368.0703   0.9986
5368.0938   0.9996
5368.1172   0.9990
5368.1406  -0.9990
5368.1641  -0.9990
5368.1875  -0.9993
5368.2110  -1.0001
5368.2344  -0.9996
5368.2578  -0.9988
5368.2813  -0.9997
5368.3047  -0.9995
5368.3282  -0.9994
5368.3516  -0.9998
5368.3750  -1.0003
5368.3985  -1.0001
5368.4219  -0.9996
5368.4453  -0.9985
5368.4688  -0.9984
5368.4922  -0.9997
5368.5157  -1.0004
5368.5391  -0.9994
5368.5625  -1.0002
5368.5860  -0.9995
5368.6094  -0.9998
5368.6329  -0.9998
5368.6563  -1.0001
5368.6797  -1.0000
5368.7032  -0.9995
5368.7266  -0.9994
5368.7501  -0.9991
5368.7735  -0.9993
5368.7969  -1.0002
% 2600-5371489_012  1.0004 116
5370.1330  -0.9836
5370.1564  -0.9824
5370.1799  -0.9830
5370.2033  -0.9827
5370.2267  -0.9820
5370.2502  -0.9825
5370.2736  -0.9846
5370.2970  -0.9873
5370.3205  -0.9899
5370.3439  -0.9931
5370.3674  -0.9944
5370.3908  -0.9969
5370.4142  -0.9976
5370.4377  -0.9973
5370.4611  -0.9977
5370.4846  -0.9980
5370.5080  -0.9978
5370.5314  -0.9983
5370.5549  -0.9984
5370.5783  -0.9985
5370.6018  -0.9985
5370.6252  -0.9995
5370.6486  -1.0001
5370.6721  -0.9999
5370.6955  -0.9998
5370.7190  -0.9998
5370.7424  -0.9997
5370.7658  -1.0001
5370.7893  -1.0005
5370.8127   1.0010
5370.8362   1.0005
5370.8596   0.9997
5370.8830   1.0001
5370.9065   1.0000
5370.9299   0.9997
5370.9533   1.0002
5370.9768   0.9997
5371.0002   0.9995
5371.0237   0.9991
5371.0471   0.9982
5371.0705   0.9980
5371.0940   0.9961
5371.1174   0.9936
5371.1409   0.9905
5371.1643   0.9877
5371.1877   0.9859
5371.2112   0.9849
5371.2346   0.9846
5371.2581   0.9836
5371.2815   0.9834
5371.3049   0.9844
5371.3284   0.9842
5371.3518   0.9846
5371.3753   0.9845
5371.3987   0.9840
5371.4221   0.9846
5371.4456   0.9841
5371.4690   0.9846
5371.4924   0.9844
5371.5159   0.9842
5371.5393   0.9846
5371.5628   0.9844
5371.5862   0.9852
5371.6096   0.9846
5371.6331   0.9846
5371.6565   0.9841
5371.6800   0.9847
5371.7034   0.9843
5371.7268   0.9846
5371.7503   0.9841
5371.7737   0.9853
5371.7972   0.9867
5371.8206   0.9875
5371.8440   0.9899
5371.8675   0.9930
5371.8909   0.9953
5371.9144   0.9978
5371.9378   0.9982
5371.9612   0.9986
5371.9847   0.9988
5372.0081   0.9988
5372.0316   0.9993
5372.0550   0.9996
5372.0784   0.9997
5372.1019   0.9991
5372.1253   0.9988
5372.1487   0.9993
5372.1722  -0.9993
5372.1956  -0.9990
5372.2191  -0.9987
5372.2425  -0.9989
5372.2659  -0.9989
5372.2894  -0.9985
5372.3128  -0.9992
5372.3363  -1.0001
5372.3597  -1.0003
5372.3831  -0.9995
5372.4066  -0.9989
5372.4300  -0.9995
5372.4535  -0.9993
5372.4769  -0.9988
5372.5003  -0.9990
5372.5238  -0.9993
5372.5472  -0.9991
5372.5707  -0.9987
5372.5941  -0.9982
5372.6175  -0.9988
5372.6410  -0.9993
5372.6644  -0.9997
5372.6878  -0.9994
5372.7113  -0.9994
5372.7347  -0.9994
5372.7582  -0.9984
5372.7816  -0.9988
5372.8050  -0.9991
5372.8285  -0.9988
% 2600-5389479_002  0.9996  98
5388.2046  -0.9996
5388.2281  -0.9989
5388.2515  -0.9996
5388.2749  -0.9995
5388.2984  -0.9993
5388.3218  -0.9987
5388.3453  -0.9985
5388.3687  -0.9992
5388.3921  -0.9996
5388.4156  -0.9988
5388.4390  -0.9991
5388.4625  -0.9991
5388.4859  -0.9993
5388.5093  -0.9997
5388.5328  -0.9997
5388.5562  -0.9995
5388.5796  -1.0004
5388.6031  -0.9999
5388.6265  -0.9985
5388.6500  -0.9984
5388.6734  -0.9970
5388.6968  -0.9965
5388.7203  -0.9974
5388.7437  -0.9987
5388.7672  -0.9990
5388.7906  -0.9995
5388.8140  -1.0006
5388.8375  -0.9993
5388.8609   0.9991
5388.8844   1.0004
5388.9078   1.0001
5388.9312   0.9992
5388.9547   0.9990
5388.9781   0.9993
5389.0016   0.9992
5389.0250   0.9996
5389.0484   0.9996
5389.0719   0.9997
5389.0953   0.9988
5389.1187   0.9978
5389.1422   0.9979
5389.1656   0.9983
5389.1891   0.9997
5389.2125   0.9989
5389.2359   0.9980
5389.2594   0.9982
5389.2828   0.9981
5389.3063   0.9979
5389.3297   0.9978
5389.3531   0.9978
5389.3766   0.9977
5389.4000   0.9971
5389.4235   0.9971
5389.4469   0.9980
5389.4703   0.9981
5389.4938   0.9978
5389.5172   0.9973
5389.5407   0.9976
5389.5641   0.9976
5389.5875   0.9979
5389.6110   0.9976
5389.6344   0.9974
5389.6579   0.9962
5389.6813   0.9978
5389.7047   0.9972
5389.7282   0.9977
5389.7516   0.9975
5389.7750   0.9974
5389.7985   0.9989
5389.8219   0.9998
5389.8454   0.9991
5389.8688   0.9992
5389.8922   0.9992
5389.9157   1.0005
5389.9391   1.0000
5389.9626   0.9995
5389.9860   0.9994
5390.0094  -0.9997
5390.0329  -0.9994
5390.0563  -0.9989
5390.0798  -0.9984
5390.1032  -0.9976
5390.1266  -0.9987
5390.1501  -0.9994
5390.1735  -0.9995
5390.1970  -0.9992
5390.2204  -0.9994
5390.2438  -0.9983
5390.2673  -0.9983
5390.2907  -0.9988
5390.3141  -0.9983
5390.3376  -0.9991
5390.3610  -0.9987
5390.3845  -0.9979
5390.4079  -0.9992
5390.4313  -0.9987
5390.4548  -0.9976
5390.4782  -0.9978
% 2600-5569618_005  0.9996 111
5568.1668  -0.9993
5568.1911  -0.9990
5568.2155  -0.9990
5568.2398  -1.0000
5568.2642  -0.9998
5568.2886  -0.9998
5568.3129  -0.9998
5568.3373  -1.0000
5568.3616  -1.0000
5568.3860  -0.9999
5568.4104  -1.0002
5568.4347  -0.9998
5568.4591  -1.0002
5568.4834  -1.0005
5568.5078  -0.9998
5568.5322  -1.0001
5568.5565  -1.0003
5568.5809  -0.9999
5568.6052  -0.9999
5568.6296  -1.0007
5568.6540  -1.0011
5568.6783  -1.0005
5568.7027  -1.0000
5568.7270  -1.0004
5568.7514  -1.0000
5568.7758  -0.9996
5568.8001  -1.0004
5568.8245  -1.0004
5568.8488  -1.0008
5568.8732  -1.0005
5568.8976   0.9995
5568.9219   1.0001
5568.9463   1.0000
5568.9706   0.9998
5568.9950   0.9998
5569.0194   1.0000
5569.0437   0.9996
5569.0681   0.9991
5569.0925   0.9997
5569.1168   0.9996
5569.1412   0.9992
5569.1655   0.9993
5569.1899   0.9990
5569.2143   0.9985
5569.2386   0.9977
5569.2630   0.9966
5569.2873   0.9952
5569.3117   0.9948
5569.3361   0.9951
5569.3604   0.9946
5569.3848   0.9945
5569.4091   0.9950
5569.4335   0.9946
5569.4579   0.9940
5569.4822   0.9944
5569.5066   0.9950
5569.5309   0.9946
5569.5553   0.9944
5569.5797   0.9949
5569.6040   0.9948
5569.6284   0.9949
5569.6527   0.9946
5569.6771   0.9942
5569.7015   0.9947
5569.7258   0.9948
5569.7502   0.9939
5569.7745   0.9942
5569.7989   0.9949
5569.8233   0.9943
5569.8476   0.9941
5569.8720   0.9947
5569.8963   0.9951
5569.9207   0.9955
5569.9451   0.9959
5569.9694   0.9965
5569.9938   0.9973
5570.0181   0.9978
5570.0425   0.9984
5570.0669   0.9996
5570.0912   0.9999
5570.1156   1.0000
5570.1399   0.9998
5570.1643   0.9991
5570.1887   0.9996
5570.2130   0.9995
5570.2374   0.9994
5570.2617  -0.9991
5570.2861  -0.9985
5570.3105  -0.9985
5570.3348  -0.9987
5570.3592  -0.9985
5570.3835  -0.9989
5570.4079  -0.9988
5570.4323  -0.9985
5570.4566  -0.9992
5570.4810  -0.9997
5570.5053  -0.9988
5570.5297  -0.9991
5570.5541  -0.9983
5570.5784  -0.9987
5570.6028  -0.9989
5570.6271  -0.9987
5570.6515  -0.9988
5570.6759  -0.9990
5570.7002  -0.9988
5570.7246  -0.9983
5570.7489  -0.9990
5570.7733  -0.9994
5570.7977  -0.9997
5570.8220  -0.9990
5570.8464  -0.9990
% 2600-5572841_008  0.9997 118
5571.3580  -0.9999
5571.3823  -0.9996
5571.4067  -0.9995
5571.4310  -1.0001
5571.4554  -1.0000
5571.4798  -0.9998
5571.5041  -0.9998
5571.5285  -0.9999
5571.5528  -0.9998
5571.5772  -1.0001
5571.6016  -0.9993
5571.6259  -1.0002
5571.6503  -0.9995
5571.6746  -0.9992
5571.6990  -0.9994
5571.7234  -0.9999
5571.7477  -0.9994
5571.7721  -0.9997
5571.7964  -0.9999
5571.8208  -1.0000
5571.8452  -0.9997
5571.8695  -0.9994
5571.8939  -0.9995
5571.9182  -1.0000
5571.9426  -1.0008
5571.9670  -0.9998
5571.9913  -0.9994
5572.0157  -0.9993
5572.0400  -0.9999
5572.0644  -1.0009
5572.0888  -1.0005
5572.1131   1.0009
5572.1375   0.9998
5572.1618   0.9993
5572.1862   1.0002
5572.2106   0.9997
5572.2349   1.0001
5572.2593   0.9992
5572.2836   0.9994
5572.3080   0.9993
5572.3324   0.9998
5572.3567   0.9999
5572.3811   0.9991
5572.4054   0.9990
5572.4298   0.9973
5572.4542   0.9959
5572.4785   0.9951
5572.5029   0.9940
5572.5272   0.9922
5572.5516   0.9913
5572.5760   0.9912
5572.6003   0.9899
5572.6247   0.9901
5572.6490   0.9911
5572.6734   0.9912
5572.6978   0.9904
5572.7221   0.9905
5572.7465   0.9903
5572.7708   0.9904
5572.7952   0.9906
5572.8196   0.9905
5572.8439   0.9901
5572.8683   0.9906
5572.8926   0.9907
5572.9170   0.9905
5572.9414   0.9906
5572.9657   0.9900
5572.9901   0.9905
5573.0144   0.9914
5573.0388   0.9904
5573.0632   0.9906
5573.0875   0.9916
5573.1119   0.9916
5573.1362   0.9915
5573.1606   0.9927
5573.1850   0.9938
5573.2093   0.9943
5573.2337   0.9956
5573.2580   0.9974
5573.2824   0.9986
5573.3068   0.9993
5573.3311   0.9987
5573.3555   0.9986
5573.3799   0.9993
5573.4042   0.9994
5573.4286   0.9994
5573.4529   0.9992
5573.4773   0.9993
5573.5017   0.9998
5573.5260   0.9990
5573.5504  -0.9990
5573.5747  -0.9995
5573.5991  -0.9997
5573.6235  -0.9993
5573.6478  -0.9993
5573.6722  -0.9995
5573.6965  -0.9999
5573.7209  -0.9999
5573.7453  -0.9997
5573.7696  -0.9995
5573.7940  -0.9997
5573.8183  -0.9995
5573.8427  -0.9993
5573.8671  -0.9993
5573.8914  -0.9987
5573.9158  -0.9987
5573.9401  -0.9986
5573.9645  -0.9991
5573.9889  -0.9993
5574.0132  -0.9994
5574.0376  -0.9996
5574.0619  -0.9992
5574.0863  -0.9994
5574.1107  -0.9991
5574.1350  -0.9993
5574.1594  -0.9995
5574.1837  -0.9997
5574.2081  -0.9999
% 2600-5576090_002  0.9992 102
5574.9876  -0.9998
5575.0120  -0.9994
5575.0363  -0.9994
5575.0607  -0.9991
5575.0851  -0.9991
5575.1094  -0.9990
5575.1338  -0.9994
5575.1581  -0.9998
5575.1825  -0.9993
5575.2069  -0.9991
5575.2312  -0.9999
5575.2556  -0.9996
5575.2799  -0.9997
5575.3043  -0.9990
5575.3287  -0.9997
5575.3530  -0.9996
5575.3774  -0.9995
5575.4017  -0.9993
5575.4261  -0.9994
5575.4505  -0.9990
5575.4748  -0.9998
5575.4992  -0.9988
5575.5235  -0.9993
5575.5479   0.9988
5575.5723   0.9992
5575.5966   0.9999
5575.6210   0.9998
5575.6454   1.0001
5575.6697   0.9996
5575.6941   0.9989
5575.7184   0.9984
5575.7428   0.9982
5575.7672   0.9980
5575.7915   0.9972
5575.8159   0.9975
5575.8402   0.9977
5575.8646   0.9975
5575.8890   0.9978
5575.9133   0.9976
5575.9377   0.9971
5575.9620   0.9968
5575.9864   0.9974
5576.0108   0.9977
5576.0351   0.9969
5576.0595   0.9972
5576.0838   0.9972
5576.1082   0.9975
5576.1326   0.9979
5576.1569   0.9975
5576.1813   0.9979
5576.2056   0.9969
5576.2300   0.9981
5576.2544   0.9979
5576.2787   0.9977
5576.3031   0.9973
5576.3274   0.9977
5576.3518   0.9970
5576.3762   0.9978
5576.4005   0.9982
5576.4249   0.9977
5576.4492   0.9978
5576.4736   0.9986
5576.4980   0.9988
5576.5223   0.9994
5576.5467   1.0000
5576.5710   0.9994
5576.5954   0.9990
5576.6198   0.9995
5576.6441   1.0001
5576.6685   0.9997
5576.6928   0.9999
5576.7172   1.0003
5576.7416   1.0007
5576.7659   0.9999
5576.7903  -1.0002
5576.8146  -1.0002
5576.8390  -0.9992
5576.8634  -0.9999
5576.8877  -1.0003
5576.9121  -1.0003
5576.9364  -1.0011
5576.9608  -1.0005
5576.9852  -0.9996
5577.0095  -1.0000
5577.0339  -1.0004
5577.0582  -0.9998
5577.0826  -0.9995
5577.1070  -1.0001
5577.1313  -0.9999
5577.1557  -1.0000
5577.1800  -0.9998
5577.2044  -1.0005
5577.2288  -0.9996
5577.2531  -1.0004
5577.2775  -1.0003
5577.3018  -0.9996
5577.3262  -1.0002
5577.3506  -1.0001
5577.3749  -1.0003
5577.3993  -1.0003
5577.4236  -1.0007
5577.4480  -1.0006
% 2600-5615644_014  0.9996 116
5614.0601  -1.0001
5614.0847  -0.9998
5614.1093  -1.0004
5614.1339  -1.0001
5614.1585  -1.0004
5614.1831  -1.0002
5614.2077  -0.9994
5614.2323  -1.0002
5614.2569  -1.0008
5614.2815  -1.0005
5614.3061  -1.0003
5614.3307  -1.0002
5614.3553  -1.0000
5614.3799  -1.0000
5614.4045  -0.9996
5614.4291  -0.9989
5614.4537  -1.0001
5614.4783  -1.0001
5614.5029  -0.9996
5614.5275  -1.0000
5614.5521  -0.9998
5614.5767  -0.9991
5614.6013  -0.9987
5614.6259  -0.9984
5614.6505  -0.9998
5614.6751  -1.0000
5614.6997  -0.9996
5614.7243  -0.9998
5614.7489  -0.9999
5614.7735  -0.9998
5614.7981  -0.9997
5614.8227  -0.9997
5614.8473   0.9995
5614.8719   1.0003
5614.8965   0.9995
5614.9211   0.9997
5614.9457   0.9996
5614.9703   0.9993
5614.9949   0.9991
5615.0195   0.9996
5615.0441   0.9997
5615.0687   0.9988
5615.0933   0.9989
5615.1179   0.9995
5615.1425   0.9994
5615.1671   0.9992
5615.1917   0.9981
5615.2163   0.9967
5615.2409   0.9952
5615.2655   0.9923
5615.2901   0.9888
5615.3148   0.9859
5615.3394   0.9853
5615.3640   0.9835
5615.3886   0.9822
5615.4132   0.9818
5615.4378   0.9816
5615.4624   0.9815
5615.4870   0.9818
5615.5116   0.9814
5615.5362   0.9814
5615.5608   0.9816
5615.5854   0.9822
5615.6100   0.9817
5615.6346   0.9816
5615.6592   0.9821
5615.6838   0.9822
5615.7084   0.9819
5615.7330   0.9818
5615.7576   0.9815
5615.7822   0.9823
5615.8068   0.9824
5615.8314   0.9820
5615.8560   0.9825
5615.8806   0.9826
5615.9052   0.9829
5615.9298   0.9843
5615.9544   0.9852
5615.9790   0.9870
5616.0036   0.9898
5616.0282   0.9922
5616.0528   0.9951
5616.0774   0.9977
5616.1020   0.9993
5616.1266   0.9995
5616.1512   0.9995
5616.1758   0.9988
5616.2004   0.9998
5616.2250   0.9996
5616.2496   0.9989
5616.2742   0.9995
5616.2988  -0.9992
5616.3234  -0.9990
5616.3480  -0.9993
5616.3726  -0.9991
5616.3972  -0.9987
5616.4218  -0.9989
5616.4464  -0.9991
5616.4710  -0.9992
5616.4956  -0.9986
5616.5202  -0.9991
5616.5448  -0.9985
5616.5694  -0.9985
5616.5940  -0.9981
5616.6186  -0.9985
5616.6432  -0.9984
5616.6678  -0.9986
5616.6924  -0.9984
5616.7170  -0.9988
5616.7416  -0.9985
5616.7662  -0.9991
5616.7908  -0.9998
5616.8154  -0.9992
5616.8400  -0.9986
5616.8646  -0.9984
5616.8892  -0.9987
% 2600-5633975_002  1.0007  96
5632.7572  -0.9993
5632.7818  -0.9991
5632.8064  -0.9998
5632.8310  -0.9997
5632.8556  -0.9997
5632.8802  -0.9989
5632.9048  -0.9998
5632.9294  -0.9994
5632.9540  -0.9992
5632.9786  -0.9995
5633.0032  -0.9998
5633.0278  -0.9992
5633.0524  -0.9995
5633.0770  -0.9995
5633.1016  -0.9996
5633.1262  -0.9994
5633.1508  -0.9992
5633.1754  -0.9990
5633.2000  -0.9995
5633.2246  -0.9999
5633.2492  -0.9996
5633.2738  -0.9997
5633.2984  -0.9992
5633.3230  -0.9997
5633.3476   1.0004
5633.3722   0.9997
5633.3968   0.9995
5633.4214   1.0003
5633.4460   0.9991
5633.4706   0.9992
5633.4952   0.9988
5633.5198   0.9991
5633.5444   0.9993
5633.5690   0.9996
5633.5936   0.9990
5633.6182   0.9982
5633.6428   0.9981
5633.6674   0.9985
5633.6920   0.9980
5633.7166   0.9976
5633.7412   0.9980
5633.7658   0.9982
5633.7904   0.9987
5633.8150   0.9985
5633.8397   0.9981
5633.8643   0.9983
5633.8889   0.9983
5633.9135   0.9981
5633.9381   0.9986
5633.9627   0.9981
5633.9873   0.9971
5634.0119   0.9985
5634.0365   0.9988
5634.0611   0.9984
5634.0857   0.9981
5634.1103   0.9985
5634.1349   0.9978
5634.1595   0.9986
5634.1841   0.9985
5634.2087   0.9982
5634.2333   0.9978
5634.2579   0.9984
5634.2825   0.9987
5634.3071   0.9991
5634.3317   0.9990
5634.3563   0.9994
5634.3809   0.9992
5634.4055   0.9997
5634.4301   0.9998
5634.4547   0.9997
5634.4793   1.0000
5634.5039   1.0002
5634.5285  -0.9998
5634.5531  -0.9999
5634.5777  -0.9995
5634.6023  -1.0002
5634.6269  -0.9996
5634.6515  -1.0000
5634.6761  -0.9997
5634.7007  -0.9999
5634.7253  -1.0002
5634.7499  -1.0001
5634.7745  -0.9996
5634.7991  -0.9999
5634.8237  -0.9995
5634.8483  -0.9994
5634.8729  -1.0002
5634.8975  -1.0001
5634.9221  -0.9994
5634.9467  -0.9995
5634.9713  -0.9997
5634.9959  -0.9993
5635.0205  -0.9992
5635.0451  -0.9987
5635.0697  -0.9982
5635.0943  -0.9992
% 2600-6136615_004  1.0003  99
6135.0309  -0.9990
6135.0576  -0.9993
6135.0844  -1.0000
6135.1111  -0.9999
6135.1378  -0.9993
6135.1645  -0.9992
6135.1912  -0.9997
6135.2179  -0.9998
6135.2446  -0.9999
6135.2713  -0.9998
6135.2980  -0.9998
6135.3248  -0.9999
6135.3515  -1.0003
6135.3782  -0.9994
6135.4049  -0.9996
6135.4316  -0.9989
6135.4583  -0.9993
6135.4850  -0.9997
6135.5117  -0.9999
6135.5384  -0.9999
6135.5651  -0.9989
6135.5919  -1.0000
6135.6186  -1.0002
6135.6453  -0.9998
6135.6720  -1.0002
6135.6987  -1.0002
6135.7254  -1.0004
6135.7521  -1.0001
6135.7788  -0.9994
6135.8055  -0.9993
6135.8322  -0.9991
6135.8590   0.9998
6135.8857   1.0004
6135.9124   0.9997
6135.9391   0.9994
6135.9658   0.9993
6135.9925   1.0003
6136.0192   0.9995
6136.0459   1.0004
6136.0726   1.0000
6136.0994   1.0004
6136.1261   1.0000
6136.1528   0.9995
6136.1795   0.9991
6136.2062   0.9983
6136.2329   0.9969
6136.2596   0.9957
6136.2863   0.9953
6136.3130   0.9957
6136.3397   0.9965
6136.3665   0.9965
6136.3932   0.9961
6136.4199   0.9957
6136.4466   0.9962
6136.4733   0.9965
6136.5000   0.9967
6136.5267   0.9965
6136.5534   0.9957
6136.5801   0.9961
6136.6069   0.9963
6136.6336   0.9959
6136.6603   0.9958
6136.6870   0.9954
6136.7137   0.9961
6136.7404   0.9952
6136.7671   0.9956
6136.7938   0.9963
6136.8205   0.9958
6136.8472   0.9954
6136.8740   0.9958
6136.9007   0.9959
6136.9274   0.9964
6136.9541   0.9967
6136.9808   0.9974
6137.0075   0.9964
6137.0342   0.9974
6137.0609   0.9984
6137.0876   0.9983
6137.1143   0.9986
6137.1411   0.9989
6137.1678  -0.9985
6137.1945  -0.9980
6137.2212  -0.9986
6137.2479  -0.9981
6137.2746  -0.9981
6137.3013  -0.9975
6137.3280  -0.9970
6137.3547  -0.9969
6137.3815  -0.9964
6137.4082  -0.9966
6137.4349  -0.9970
6137.4616  -0.9969
6137.4883  -0.9973
6137.5150  -0.9969
6137.5417  -0.9970
6137.5684  -0.9972
6137.5951  -0.9973
6137.6218  -0.9978
6137.6486  -0.9971
% 2600-6137694_003  1.0000  87
6136.5534  -0.9960
6136.5801  -0.9964
6136.6069  -0.9966
6136.6336  -0.9962
6136.6603  -0.9961
6136.6870  -0.9957
6136.7137  -0.9964
6136.7404  -0.9955
6136.7671  -0.9959
6136.7938  -0.9966
6136.8205  -0.9961
6136.8472  -0.9957
6136.8740  -0.9961
6136.9007  -0.9962
6136.9274  -0.9967
6136.9541  -0.9970
6136.9808  -0.9977
6137.0075  -0.9967
6137.0342  -0.9977
6137.0609  -0.9987
6137.0876  -0.9986
6137.1143   0.9989
6137.1411   0.9992
6137.1678   0.9988
6137.1945   0.9983
6137.2212   0.9989
6137.2479   0.9984
6137.2746   0.9984
6137.3013   0.9978
6137.3280   0.9973
6137.3547   0.9972
6137.3815   0.9967
6137.4082   0.9969
6137.4349   0.9973
6137.4616   0.9972
6137.4883   0.9976
6137.5150   0.9972
6137.5417   0.9973
6137.5684   0.9975
6137.5951   0.9976
6137.6218   0.9981
6137.6486   0.9974
6137.6753   0.9967
6137.7020   0.9975
6137.7287   0.9970
6137.7554   0.9973
6137.7821   0.9977
6137.8088   0.9967
6137.8355   0.9969
6137.8622   0.9973
6137.8890   0.9972
6137.9157   0.9969
6137.9424   0.9973
6137.9691   0.9977
6137.9958   0.9977
6138.0225   0.9979
6138.0492   0.9976
6138.0759   0.9981
6138.1026   0.9990
6138.1293   0.9990
6138.1561   0.9999
6138.1828   0.9998
6138.2095   1.0000
6138.2362   0.9997
6138.2629  -0.9992
6138.2896  -0.9997
6138.3163  -0.9993
6138.3430  -0.9996
6138.3697  -0.9997
6138.3965  -0.9990
6138.4232  -0.9993
6138.4499  -0.9997
6138.4766  -0.9992
6138.5033  -0.9994
6138.5300  -0.9998
6138.5567  -0.9992
6138.5834  -0.9993
6138.6101  -0.9995
6138.6368  -0.9990
6138.6636  -0.9997
6138.6903  -0.9995
6138.7170  -0.9992
6138.7437  -0.9990
6138.7704  -0.9989
6138.7971  -0.9990
6138.8238  -0.9996
6138.8505  -1.0003
% 2600-6191558_003  0.9999 108
6190.0297  -0.9991
6190.0567  -0.9997
6190.0837  -0.9995
6190.1107  -0.9999
6190.1377  -0.9998
6190.1647  -0.9994
6190.1917  -0.9992
6190.2187  -1.0011
6190.2457  -0.9997
6190.2727  -0.9995
6190.2996  -0.9995
6190.3266  -0.9999
6190.3536  -0.9999
6190.3806  -1.0001
6190.4076  -0.9992
6190.4346  -0.9989
6190.4616  -0.9997
6190.4886  -0.9996
6190.5156  -0.9994
6190.5426  -1.0001
6190.5696  -1.0002
6190.5966  -1.0000
6190.6236  -1.0009
6190.6506  -0.9994
6190.6776  -1.0000
6190.7046  -0.9998
6190.7316  -0.9999
6190.7586  -1.0000
6190.7856   0.9997
6190.8126   0.9997
6190.8396   1.0000
6190.8666   0.9996
6190.8936   0.9995
6190.9206   0.9997
6190.9476   0.9992
6190.9746   1.0000
6191.0016   0.9998
6191.0286   0.9998
6191.0556   0.9991
6191.0826   0.9989
6191.1096   0.9990
6191.1366   0.9988
6191.1636   0.9976
6191.1906   0.9978
6191.2176   0.9969
6191.2446   0.9966
6191.2716   0.9967
6191.2986   0.9966
6191.3256   0.9965
6191.3526   0.9972
6191.3796   0.9972
6191.4066   0.9967
6191.4336   0.9971
6191.4606   0.9968
6191.4876   0.9969
6191.5146   0.9974
6191.5416   0.9969
6191.5686   0.9968
6191.5956   0.9973
6191.6226   0.9970
6191.6496   0.9967
6191.6766   0.9969
6191.7036   0.9971
6191.7306   0.9969
6191.7576   0.9974
6191.7846   0.9974
6191.8116   0.9977
6191.8386   0.9978
6191.8656   0.9973
6191.8926   0.9968
6191.9196   0.9967
6191.9466   0.9977
6191.9736   0.9977
6192.0006   0.9992
6192.0276   0.9993
6192.0546   0.9992
6192.0816   0.9999
6192.1086   0.9992
6192.1356   0.9997
6192.1626   0.9993
6192.1896   1.0006
6192.2166   1.0002
6192.2436  -0.9993
6192.2706  -1.0000
6192.2976  -1.0000
6192.3246  -0.9999
6192.3516  -0.9999
6192.3786  -1.0005
6192.4056  -0.9999
6192.4325  -1.0006
6192.4595  -0.9999
6192.4865  -0.9989
6192.5135  -0.9997
6192.5405  -1.0001
6192.5675  -0.9995
6192.5945  -0.9996
6192.6215  -0.9992
6192.6485  -0.9997
6192.6755  -0.9993
6192.7025  -1.0000
6192.7295  -0.9991
6192.7565  -0.9992
6192.7835  -0.9991
6192.8105  -0.9993
6192.8375  -1.0002
6192.8645  -1.0002
6192.8915  -0.9990
6192.9185  -1.0000
% 2600-6230726_004  0.9992 113
6229.1207  -1.0005
6229.1479  -1.0000
6229.1752  -1.0002
6229.2025  -0.9997
6229.2298  -0.9997
6229.2570  -1.0003
6229.2843  -1.0005
6229.3116  -1.0008
6229.3388  -1.0004
6229.3661  -1.0002
6229.3934  -1.0003
6229.4206  -0.9997
6229.4479  -0.9996
6229.4752  -0.9994
6229.5025  -0.9996
6229.5297  -0.9999
6229.5570  -0.9995
6229.5843  -0.9992
6229.6115  -0.9990
6229.6388  -0.9998
6229.6661  -1.0001
6229.6934  -1.0004
6229.7206  -0.9996
6229.7479  -0.9999
6229.7752  -0.9997
6229.8024  -1.0011
6229.8297  -1.0000
6229.8570  -1.0000
6229.8842  -0.9996
6229.9115  -0.9993
6229.9388  -0.9999
6229.9661   1.0002
6229.9933   1.0002
6230.0206   0.9997
6230.0479   0.9995
6230.0751   1.0002
6230.1024   1.0002
6230.1297   0.9996
6230.1570   1.0000
6230.1842   0.9998
6230.2115   0.9988
6230.2388   0.9997
6230.2660   0.9999
6230.2933   0.9990
6230.3206   0.9985
6230.3478   0.9978
6230.3751   0.9972
6230.4024   0.9964
6230.4297   0.9959
6230.4569   0.9961
6230.4842   0.9961
6230.5115   0.9962
6230.5387   0.9959
6230.5660   0.9961
6230.5933   0.9959
6230.6206   0.9960
6230.6478   0.9959
6230.6751   0.9949
6230.7024   0.9952
6230.7296   0.9953
6230.7569   0.9962
6230.7842   0.9962
6230.8114   0.9963
6230.8387   0.9965
6230.8660   0.9958
6230.8933   0.9950
6230.9205   0.9946
6230.9478   0.9959
6230.9751   0.9956
6231.0023   0.9962
6231.0296   0.9971
6231.0569   0.9963
6231.0842   0.9962
6231.1114   0.9956
6231.1387   0.9965
6231.1660   0.9972
6231.1932   0.9970
6231.2205   0.9979
6231.2478   0.9985
6231.2750   0.9986
6231.3023   0.9992
6231.3296   0.9992
6231.3569   0.9986
6231.3841   0.9997
6231.4114   0.9988
6231.4387   0.9987
6231.4659   0.9997
6231.4932  -0.9995
6231.5205  -0.9993
6231.5478  -0.9989
6231.5750  -0.9984
6231.6023  -0.9985
6231.6296  -0.9981
6231.6568  -0.9987
6231.6841  -0.9981
6231.7114  -0.9980
6231.7386  -0.9993
6231.7659  -0.9993
6231.7932  -0.9987
6231.8205  -0.9990
6231.8477  -0.9987
6231.8750  -0.9982
6231.9023  -0.9984
6231.9295  -0.9988
6231.9568  -0.9987
6231.9841  -0.9987
6232.0114  -0.9996
6232.0386  -0.9994
6232.0659  -0.9999
6232.0932  -0.9997
6232.1204  -0.9995
6232.1477  -0.9998
6232.1750  -1.0004
% 2601-4273326_017  0.9904 114
4272.2042  -0.9996
4272.2229  -0.9995
4272.2416  -0.9999
4272.2604  -1.0007
4272.2791  -1.0010
4272.2978  -1.0006
4272.3166  -0.9990
4272.3353  -0.9995
4272.3540  -1.0011
4272.3728  -1.0008
4272.3915  -0.9991
4272.4102  -1.0005
4272.4290  -1.0015
4272.4477  -1.0011
4272.4664  -1.0020
4272.4852  -1.0012
4272.5039  -1.0003
4272.5227  -0.9997
4272.5414  -0.9995
4272.5601  -0.9992
4272.5789  -1.0003
4272.5976  -0.9992
4272.6163  -0.9994
4272.6351  -1.0003
4272.6538  -0.9999
4272.6725  -1.0008
4272.6913  -1.0005
4272.7100  -1.0002
4272.7287  -1.0000
4272.7475  -1.0006
4272.7662   1.0005
4272.7849   0.9997
4272.8037   0.9981
4272.8224   0.9988
4272.8412   0.9999
4272.8599   0.9994
4272.8786   0.9989
4272.8974   0.9992
4272.9161   0.9995
4272.9348   0.9996
4272.9536   0.9993
4272.9723   0.9973
4272.9910   0.9950
4273.0098   0.9923
4273.0285   0.9868
4273.0472   0.9827
4273.0660   0.9800
4273.0847   0.9774
4273.1034   0.9753
4273.1222   0.9736
4273.1409   0.9722
4273.1596   0.9706
4273.1784   0.9711
4273.1971   0.9719
4273.2159   0.9708
4273.2346   0.9700
4273.2533   0.9699
4273.2721   0.9695
4273.2908   0.9695
4273.3095   0.9699
4273.3283   0.9703
4273.3470   0.9691
4273.3657   0.9689
4273.3845   0.9685
4273.4032   0.9697
4273.4219   0.9704
4273.4407   0.9696
4273.4594   0.9710
4273.4781   0.9719
4273.4969   0.9725
4273.5156   0.9738
4273.5344   0.9752
4273.5531   0.9777
4273.5718   0.9806
4273.5906   0.9845
4273.6093   0.9890
4273.6280   0.9933
4273.6468   0.9959
4273.6655   0.9982
4273.6842   0.9990
4273.7030   0.9983
4273.7217   0.9984
4273.7404   0.9986
4273.7592   0.9995
4273.7779   0.9981
4273.7966   0.9978
4273.8154   0.9997
4273.8341  -0.9993
4273.8529  -0.9992
4273.8716  -0.9996
4273.8903  -0.9980
4273.9091  -0.9983
4273.9278  -0.9981
4273.9465  -0.9986
4273.9653  -0.9994
4273.9840  -0.9988
4274.0027  -0.9986
4274.0215  -0.9977
4274.0402  -0.9979
4274.0589  -0.9983
4274.0777  -0.9982
4274.0964  -0.9986
4274.1151  -0.9980
4274.1339  -0.9988
4274.1526  -0.9980
4274.1713  -0.9980
4274.1901  -0.9984
4274.2088  -0.9987
4274.2276  -0.9977
4274.2463  -0.9980
4274.2650  -0.9995
4274.2838  -0.9998
4274.3025  -0.9989
4274.3212  -0.9988
% 2601-4278159_007  0.9883 101
4277.2064  -0.9997
4277.2252  -0.9996
4277.2439  -0.9986
4277.2627  -0.9974
4277.2814  -0.9973
4277.3001  -0.9988
4277.3189  -0.9977
4277.3376  -0.9956
4277.3563  -0.9969
4277.3751  -0.9985
4277.3938  -0.9985
4277.4125  -0.9973
4277.4313  -0.9983
4277.4500  -0.9985
4277.4687  -0.9978
4277.4875  -0.9976
4277.5062  -0.9977
4277.5249  -0.9979
4277.5437  -0.9976
4277.5624  -0.9979
4277.5812  -0.9992
4277.5999  -0.9990
4277.6186  -0.9972
4277.6374  -0.9975
4277.6561  -0.9991
4277.6748  -0.9993
4277.6936   0.9986
4277.7123   0.9995
4277.7310   0.9988
4277.7498   0.9974
4277.7685   0.9975
4277.7872   0.9984
4277.8060   0.9978
4277.8247   0.9972
4277.8434   0.9962
4277.8622   0.9959
4277.8809   0.9944
4277.8997   0.9930
4277.9184   0.9910
4277.9371   0.9895
4277.9559   0.9891
4277.9746   0.9887
4277.9933   0.9881
4278.0121   0.9893
4278.0308   0.9891
4278.0495   0.9869
4278.0683   0.9865
4278.0870   0.9872
4278.1057   0.9878
4278.1245   0.9876
4278.1432   0.9867
4278.1619   0.9869
4278.1807   0.9880
4278.1994   0.9875
4278.2181   0.9870
4278.2369   0.9883
4278.2556   0.9890
4278.2744   0.9888
4278.2931   0.9883
4278.3118   0.9894
4278.3306   0.9884
4278.3493   0.9887
4278.3680   0.9912
4278.3868   0.9914
4278.4055   0.9914
4278.4242   0.9930
4278.4430   0.9940
4278.4617   0.9958
4278.4804   0.9965
4278.4992   0.9987
4278.5179   0.9987
4278.5366   0.9987
4278.5554   0.9995
4278.5741   0.9990
4278.5929   0.9995
4278.6116   0.9997
4278.6303  -1.0004
4278.6491  -0.9996
4278.6678  -0.9988
4278.6865  -0.9995
4278.7053  -0.9999
4278.7240  -0.9993
4278.7427  -0.9986
4278.7615  -0.9988
4278.7802  -0.9999
4278.7989  -0.9992
4278.8177  -1.0003
4278.8364  -1.0003
4278.8551  -1.0010
4278.8739  -1.0007
4278.8926  -0.9992
4278.9114  -1.0000
4278.9301  -0.9995
4278.9488  -0.9995
4278.9676  -0.9989
4278.9863  -0.9992
4279.0050  -0.9996
4279.0238  -1.0003
4279.0425  -0.9976
4279.0612  -1.0000
4279.0800  -0.9992
% 2601-4296572_033  0.9752 110
4295.5489  -1.0016
4295.5678  -1.0009
4295.5867  -0.9995
4295.6055  -0.9997
4295.6244  -0.9999
4295.6433  -0.9997
4295.6622  -1.0005
4295.6810  -0.9994
4295.6999  -0.9990
4295.7188  -1.0000
4295.7377  -0.9999
4295.7565  -1.0007
4295.7754  -0.9992
4295.7943  -1.0002
4295.8132  -1.0004
4295.8320  -1.0009
4295.8509  -1.0006
4295.8698  -1.0006
4295.8887  -0.9999
4295.9076  -0.9992
4295.9264  -0.9998
4295.9453  -0.9996
4295.9642  -0.9988
4295.9831  -0.9988
4296.0019  -0.9979
4296.0208  -0.9981
4296.0397  -0.9989
4296.0586   0.9988
4296.0774   0.9994
4296.0963   0.9999
4296.1152   0.9995
4296.1341   0.9994
4296.1529   0.9979
4296.1718   0.9968
4296.1907   0.9965
4296.2096   0.9939
4296.2284   0.9919
4296.2473   0.9874
4296.2662   0.9816
4296.2851   0.9750
4296.3040   0.9686
4296.3228   0.9624
4296.3417   0.9566
4296.3606   0.9527
4296.3795   0.9496
4296.3983   0.9470
4296.4172   0.9442
4296.4361   0.9435
4296.4550   0.9419
4296.4738   0.9396
4296.4927   0.9394
4296.5116   0.9397
4296.5305   0.9394
4296.5493   0.9384
4296.5682   0.9386
4296.5871   0.9395
4296.6060   0.9409
4296.6248   0.9415
4296.6437   0.9410
4296.6626   0.9426
4296.6815   0.9436
4296.7003   0.9455
4296.7192   0.9468
4296.7381   0.9486
4296.7570   0.9511
4296.7759   0.9552
4296.7947   0.9594
4296.8136   0.9642
4296.8325   0.9722
4296.8514   0.9790
4296.8702   0.9850
4296.8891   0.9896
4296.9080   0.9932
4296.9269   0.9944
4296.9457   0.9957
4296.9646   0.9983
4296.9835   0.9979
4297.0024   0.9971
4297.0212   0.9990
4297.0401   0.9994
4297.0590   0.9987
4297.0779   0.9994
4297.0967  -0.9988
4297.1156  -0.9986
4297.1345  -0.9990
4297.1534  -0.9990
4297.1723  -0.9980
4297.1911  -0.9989
4297.2100  -1.0005
4297.2289  -0.9988
4297.2478  -0.9987
4297.2666  -0.9991
4297.2855  -0.9987
4297.3044  -0.9975
4297.3233  -0.9979
4297.3421  -0.9999
4297.3610  -0.9993
4297.3799  -0.9993
4297.3988  -0.9983
4297.4176  -0.9987
4297.4365  -0.9980
4297.4554  -0.9990
4297.4743  -0.9986
4297.4931  -0.9969
4297.5120  -0.9969
4297.5309  -0.9975
4297.5498  -0.9981
4297.5687  -0.9986
4297.5875  -0.9980
4297.6064  -0.9983
% 2601-4413601_004  0.9940 104
4412.6415  -1.0010
4412.6608  -1.0007
4412.6801  -1.0004
4412.6994  -1.0004
4412.7187  -0.9996
4412.7380  -0.9995
4412.7573  -0.9999
4412.7767  -0.9995
4412.7960  -1.0000
4412.8153  -0.9991
4412.8346  -0.9999
4412.8539  -1.0006
4412.8732  -0.9998
4412.8925  -0.9998
4412.9118  -0.9997
4412.9311  -0.9994
4412.9505  -0.9996
4412.9698  -1.0003
4412.9891  -1.0007
4413.0084  -0.9995
4413.0277  -0.9990
4413.0470  -1.0000
4413.0663  -0.9995
4413.0856  -1.0000
4413.1050  -1.0004
4413.1243  -1.0007
4413.1436   1.0016
4413.1629   1.0011
4413.1822   1.0004
4413.2015   1.0008
4413.2208   0.9997
4413.2401   0.9990
4413.2595   0.9982
4413.2788   0.9974
4413.2981   0.9964
4413.3174   0.9963
4413.3367   0.9967
4413.3560   0.9953
4413.3753   0.9946
4413.3946   0.9942
4413.4140   0.9938
4413.4333   0.9942
4413.4526   0.9938
4413.4719   0.9946
4413.4912   0.9958
4413.5105   0.9947
4413.5298   0.9944
4413.5491   0.9935
4413.5684   0.9931
4413.5878   0.9930
4413.6071   0.9925
4413.6264   0.9928
4413.6457   0.9932
4413.6650   0.9922
4413.6843   0.9919
4413.7036   0.9936
4413.7229   0.9936
4413.7423   0.9935
4413.7616   0.9941
4413.7809   0.9927
4413.8002   0.9930
4413.8195   0.9947
4413.8388   0.9953
4413.8581   0.9961
4413.8774   0.9962
4413.8968   0.9971
4413.9161   0.9979
4413.9354   0.9973
4413.9547   0.9991
4413.9740   0.9990
4413.9933   0.9992
4414.0126   0.9981
4414.0319   0.9985
4414.0513   0.9987
4414.0706   0.9980
4414.0899   0.9982
4414.1092   0.9972
4414.1285   0.9972
4414.1478  -0.9971
4414.1671  -0.9977
4414.1864  -0.9976
4414.2057  -0.9981
4414.2251  -0.9993
4414.2444  -0.9983
4414.2637  -0.9984
4414.2830  -0.9996
4414.3023  -0.9984
4414.3216  -0.9992
4414.3409  -0.9979
4414.3602  -0.9989
4414.3796  -0.9983
4414.3989  -0.9978
4414.4182  -0.9981
4414.4375  -0.9967
4414.4568  -0.9981
4414.4761  -0.9981
4414.4954  -0.9972
4414.5147  -0.9986
4414.5341  -0.9983
4414.5534  -0.9989
4414.5727  -0.9982
4414.5920  -0.9969
4414.6113  -0.9971
4414.6306  -0.9977
% 2601-4451551_008  0.9983 105
4450.5027  -0.9589
4450.5222  -0.9592
4450.5416  -0.9591
4450.5611  -0.9591
4450.5806  -0.9598
4450.6000  -0.9603
4450.6195  -0.9608
4450.6389  -0.9601
4450.6584  -0.9613
4450.6779  -0.9627
4450.6973  -0.9644
4450.7168  -0.9675
4450.7362  -0.9718
4450.7557  -0.9758
4450.7752  -0.9796
4450.7946  -0.9862
4450.8141  -0.9905
4450.8336  -0.9941
4450.8530  -0.9967
4450.8725  -0.9984
4450.8919  -0.9994
4450.9114  -0.9990
4450.9309  -0.9987
4450.9503  -1.0001
4450.9698  -0.9999
4450.9893  -0.9994
4451.0087  -0.9992
4451.0282   0.9999
4451.0476   0.9992
4451.0671   0.9979
4451.0866   0.9987
4451.1060   0.9987
4451.1255   0.9994
4451.1450   1.0001
4451.1644   1.0003
4451.1839   0.9980
4451.2033   0.9986
4451.2228   0.9983
4451.2423   0.9967
4451.2617   0.9945
4451.2812   0.9921
4451.3006   0.9916
4451.3201   0.9898
4451.3396   0.9899
4451.3590   0.9893
4451.3785   0.9874
4451.3980   0.9860
4451.4174   0.9856
4451.4369   0.9853
4451.4563   0.9857
4451.4758   0.9850
4451.4953   0.9847
4451.5147   0.9859
4451.5342   0.9863
4451.5537   0.9849
4451.5731   0.9838
4451.5926   0.9853
4451.6120   0.9854
4451.6315   0.9847
4451.6510   0.9850
4451.6704   0.9871
4451.6899   0.9871
4451.7093   0.9881
4451.7288   0.9888
4451.7483   0.9897
4451.7677   0.9902
4451.7872   0.9906
4451.8067   0.9922
4451.8261   0.9937
4451.8456   0.9943
4451.8650   0.9954
4451.8845   0.9968
4451.9040   0.9973
4451.9234   0.9991
4451.9429   0.9986
4451.9624   0.9974
4451.9818   0.9976
4452.0013   0.9992
4452.0207   0.9994
4452.0402   0.9987
4452.0597  -0.9977
4452.0791  -0.9987
4452.0986  -1.0000
4452.1180  -0.9988
4452.1375  -0.9982
4452.1570  -0.9987
4452.1764  -0.9988
4452.1959  -0.9990
4452.2154  -0.9980
4452.2348  -0.9973
4452.2543  -0.9993
4452.2737  -0.9996
4452.2932  -0.9983
4452.3127  -0.9980
4452.3321  -0.9979
4452.3516  -0.9986
4452.3711  -0.9993
4452.3905  -0.9986
4452.4100  -0.9988
4452.4294  -0.9984
4452.4489  -0.9983
4452.4684  -0.9972
4452.4878  -0.9971
4452.5073  -0.9979
4452.5267  -0.9982
% 2601-4472929_013  0.9978  99
4472.0521  -0.9818
4472.0717  -0.9831
4472.0913  -0.9843
4472.1109  -0.9853
4472.1305  -0.9861
4472.1501  -0.9866
4472.1697  -0.9877
4472.1894  -0.9882
4472.2090  -0.9890
4472.2286  -0.9897
4472.2482  -0.9893
4472.2678  -0.9899
4472.2874  -0.9908
4472.3070  -0.9910
4472.3267  -0.9921
4472.3463  -0.9919
4472.3659  -0.9912
4472.3855  -0.9914
4472.4051  -0.9924
4472.4247  -0.9932
4472.4443  -0.9935
4472.4640  -0.9936
4472.4836   0.9936
4472.5032   0.9934
4472.5228   0.9940
4472.5424   0.9935
4472.5620   0.9931
4472.5816   0.9920
4472.6013   0.9899
4472.6209   0.9888
4472.6405   0.9857
4472.6601   0.9839
4472.6797   0.9827
4472.6993   0.9812
4472.7189   0.9808
4472.7385   0.9805
4472.7582   0.9805
4472.7778   0.9808
4472.7974   0.9798
4472.8170   0.9789
4472.8366   0.9800
4472.8562   0.9808
4472.8758   0.9805
4472.8955   0.9801
4472.9151   0.9806
4472.9347   0.9813
4472.9543   0.9800
4472.9739   0.9790
4472.9935   0.9799
4473.0131   0.9803
4473.0328   0.9808
4473.0524   0.9819
4473.0720   0.9813
4473.0916   0.9829
4473.1112   0.9838
4473.1308   0.9841
4473.1504   0.9850
4473.1701   0.9869
4473.1897   0.9876
4473.2093   0.9898
4473.2289   0.9916
4473.2485   0.9953
4473.2681   0.9963
4473.2877   0.9973
4473.3074   0.9986
4473.3270   0.9991
4473.3466   0.9995
4473.3662   0.9986
4473.3858   0.9992
4473.4054   0.9993
4473.4250   1.0003
4473.4447  -0.9996
4473.4643  -0.9995
4473.4839  -1.0003
4473.5035  -1.0001
4473.5231  -0.9997
4473.5427  -1.0000
4473.5623  -1.0009
4473.5820  -1.0003
4473.6016  -0.9995
4473.6212  -0.9997
4473.6408  -1.0000
4473.6604  -1.0005
4473.6800  -1.0001
4473.6996  -0.9997
4473.7193  -0.9999
4473.7389  -0.9995
4473.7585  -0.9994
4473.7781  -1.0000
4473.7977  -1.0000
4473.8173  -1.0005
4473.8369  -1.0006
4473.8566  -1.0007
4473.8762  -1.0002
4473.8958  -1.0000
4473.9154  -1.0002
4473.9350  -1.0000
4473.9546  -0.9987
4473.9742  -1.0010
% 2601-4489183_032  0.9974 103
4488.2116  -0.9747
4488.2314  -0.9752
4488.2511  -0.9742
4488.2709  -0.9739
4488.2907  -0.9727
4488.3104  -0.9731
4488.3302  -0.9743
4488.3500  -0.9745
4488.3697  -0.9743
4488.3895  -0.9750
4488.4093  -0.9748
4488.4290  -0.9746
4488.4488  -0.9742
4488.4686  -0.9742
4488.4884  -0.9759
4488.5081  -0.9759
4488.5279  -0.9765
4488.5477  -0.9789
4488.5674  -0.9813
4488.5872  -0.9839
4488.6070  -0.9853
4488.6267  -0.9893
4488.6465  -0.9930
4488.6663  -0.9950
4488.6860   0.9971
4488.7058   0.9974
4488.7256   0.9978
4488.7453   0.9970
4488.7651   0.9963
4488.7849   0.9955
4488.8047   0.9929
4488.8244   0.9908
4488.8442   0.9868
4488.8640   0.9822
4488.8837   0.9758
4488.9035   0.9690
4488.9233   0.9636
4488.9430   0.9582
4488.9628   0.9549
4488.9826   0.9533
4489.0023   0.9498
4489.0221   0.9481
4489.0419   0.9477
4489.0616   0.9471
4489.0814   0.9458
4489.1012   0.9449
4489.1209   0.9454
4489.1407   0.9445
4489.1605   0.9439
4489.1803   0.9443
4489.2000   0.9449
4489.2198   0.9461
4489.2396   0.9464
4489.2593   0.9464
4489.2791   0.9478
4489.2989   0.9483
4489.3186   0.9492
4489.3384   0.9520
4489.3582   0.9551
4489.3779   0.9560
4489.3977   0.9583
4489.4175   0.9615
4489.4372   0.9682
4489.4570   0.9729
4489.4768   0.9805
4489.4966   0.9865
4489.5163   0.9911
4489.5361   0.9946
4489.5559   0.9962
4489.5756   0.9965
4489.5954   0.9973
4489.6152   0.9978
4489.6349   0.9982
4489.6547   0.9980
4489.6745   0.9971
4489.6942   0.9975
4489.7140  -0.9984
4489.7338  -0.9963
4489.7535  -0.9962
4489.7733  -0.9984
4489.7931  -0.9969
4489.8129  -0.9961
4489.8326  -0.9975
4489.8524  -0.9975
4489.8722  -0.9972
4489.8919  -0.9971
4489.9117  -0.9977
4489.9315  -0.9980
4489.9512  -0.9990
4489.9710  -0.9989
4489.9908  -0.9976
4490.0105  -0.9978
4490.0303  -0.9970
4490.0501  -0.9960
4490.0698  -0.9968
4490.0896  -0.9973
4490.1094  -0.9984
4490.1292  -0.9974
4490.1489  -0.9973
4490.1687  -0.9980
4490.1885  -0.9982
4490.2082  -0.9979
4490.2280  -0.9978
% 2601-4491405_039  0.9971 113
4490.2675  -0.9972
4490.2873  -0.9968
4490.3071  -0.9965
4490.3268  -0.9978
4490.3466  -0.9987
4490.3664  -0.9984
4490.3861  -0.9975
4490.4059  -0.9972
4490.4257  -0.9982
4490.4454  -0.9971
4490.4652  -0.9963
4490.4850  -0.9973
4490.5048  -0.9969
4490.5245  -0.9974
4490.5443  -0.9986
4490.5641  -0.9977
4490.5838  -0.9966
4490.6036  -0.9951
4490.6234  -0.9966
4490.6431  -0.9978
4490.6629  -0.9981
4490.6827  -0.9988
4490.7024  -0.9973
4490.7222  -0.9977
4490.7420  -0.9984
4490.7617  -0.9965
4490.7815  -0.9974
4490.8013  -0.9982
4490.8211  -0.9965
4490.8408   0.9970
4490.8606   0.9989
4490.8804   0.9985
4490.9001   0.9979
4490.9199   0.9982
4490.9397   0.9972
4490.9594   0.9969
4490.9792   0.9971
4490.9990   0.9956
4491.0187   0.9945
4491.0385   0.9922
4491.0583   0.9883
4491.0780   0.9830
4491.0978   0.9744
4491.1176   0.9660
4491.1374   0.9592
4491.1571   0.9524
4491.1769   0.9470
4491.1967   0.9425
4491.2164   0.9393
4491.2362   0.9357
4491.2560   0.9347
4491.2757   0.9327
4491.2955   0.9325
4491.3153   0.9315
4491.3350   0.9311
4491.3548   0.9313
4491.3746   0.9303
4491.3943   0.9296
4491.4141   0.9306
4491.4339   0.9304
4491.4536   0.9308
4491.4734   0.9315
4491.4932   0.9338
4491.5130   0.9353
4491.5327   0.9371
4491.5525   0.9386
4491.5723   0.9411
4491.5920   0.9446
4491.6118   0.9488
4491.6316   0.9543
4491.6513   0.9611
4491.6711   0.9678
4491.6909   0.9755
4491.7106   0.9833
4491.7304   0.9886
4491.7502   0.9928
4491.7699   0.9961
4491.7897   0.9976
4491.8095   0.9988
4491.8293   0.9999
4491.8490   1.0001
4491.8688   1.0003
4491.8886   1.0003
4491.9083   1.0003
4491.9281   1.0007
4491.9479  -0.9993
4491.9676  -1.0003
4491.9874  -1.0011
4492.0072  -1.0003
4492.0269  -1.0011
4492.0467  -0.9999
4492.0665  -1.0001
4492.0862  -1.0010
4492.1060  -1.0009
4492.1258  -1.0005
4492.1456  -1.0004
4492.1653  -0.9996
4492.1851  -0.9993
4492.2049  -1.0003
4492.2246  -1.0000
4492.2444  -0.9991
4492.2642  -0.9997
4492.2839  -1.0003
4492.3037  -0.9999
4492.3235  -0.9992
4492.3432  -0.9996
4492.3630  -0.9996
4492.3828  -1.0001
4492.4025  -1.0005
4492.4223  -1.0003
4492.4421  -1.0001
4492.4619  -0.9997
4492.4816  -0.9998
% 2601-4541524_028  0.9992 111
4540.4383  -0.9993
4540.4582  -0.9993
4540.4781  -0.9995
4540.4981  -0.9992
4540.5180  -0.9992
4540.5379  -0.9994
4540.5578  -0.9990
4540.5778  -0.9994
4540.5977  -0.9993
4540.6176  -0.9988
4540.6376  -0.9995
4540.6575  -1.0003
4540.6774  -0.9993
4540.6973  -0.9985
4540.7173  -0.9988
4540.7372  -0.9984
4540.7571  -0.9994
4540.7770  -0.9992
4540.7970  -0.9988
4540.8169  -0.9986
4540.8368  -0.9992
4540.8567  -0.9985
4540.8767  -0.9988
4540.8966  -0.9986
4540.9165  -0.9983
4540.9364  -0.9976
4540.9564  -0.9970
4540.9763   0.9981
4540.9962   0.9985
4541.0161   0.9984
4541.0361   0.9979
4541.0560   0.9987
4541.0759   0.9986
4541.0958   0.9972
4541.1158   0.9973
4541.1357   0.9962
4541.1556   0.9935
4541.1755   0.9907
4541.1955   0.9864
4541.2154   0.9802
4541.2353   0.9740
4541.2552   0.9687
4541.2752   0.9642
4541.2951   0.9611
4541.3150   0.9587
4541.3349   0.9569
4541.3549   0.9558
4541.3748   0.9546
4541.3947   0.9534
4541.4146   0.9523
4541.4346   0.9520
4541.4545   0.9514
4541.4744   0.9513
4541.4944   0.9512
4541.5143   0.9521
4541.5342   0.9517
4541.5541   0.9523
4541.5741   0.9533
4541.5940   0.9528
4541.6139   0.9534
4541.6338   0.9543
4541.6538   0.9556
4541.6737   0.9568
4541.6936   0.9588
4541.7135   0.9610
4541.7335   0.9628
4541.7534   0.9653
4541.7733   0.9699
4541.7932   0.9758
4541.8132   0.9812
4541.8331   0.9869
4541.8530   0.9913
4541.8729   0.9957
4541.8929   0.9973
4541.9128   0.9980
4541.9327   0.9992
4541.9526   0.9998
4541.9726   0.9999
4541.9925   0.9995
4542.0124   0.9992
4542.0323   0.9994
4542.0523   0.9996
4542.0722   0.9996
4542.0921  -0.9989
4542.1120  -0.9989
4542.1320  -0.9990
4542.1519  -0.9998
4542.1718  -0.9995
4542.1917  -0.9992
4542.2117  -0.9992
4542.2316  -0.9988
4542.2515  -0.9997
4542.2715  -0.9998
4542.2914  -0.9992
4542.3113  -0.9990
4542.3312  -0.9989
4542.3512  -0.9990
4542.3711  -0.9989
4542.3910  -0.9989
4542.4109  -0.9991
4542.4309  -0.9988
4542.4508  -0.9993
4542.4707  -0.9998
4542.4906  -0.9988
4542.5106  -0.9994
4542.5305  -1.0000
4542.5504  -0.9997
4542.5703  -1.0002
4542.5903  -0.9994
4542.6102  -0.9990
4542.6301  -0.9990
% 2601-4576340_028  1.0000 124
4575.0467  -0.9990
4575.0668  -0.9990
4575.0869  -1.0001
4575.1070  -0.9999
4575.1271  -0.9994
4575.1472  -0.9993
4575.1673  -0.9985
4575.1873  -0.9981
4575.2074  -0.9995
4575.2275  -0.9996
4575.2476  -0.9980
4575.2677  -0.9987
4575.2878  -0.9987
4575.3078  -0.9986
4575.3279  -0.9984
4575.3480  -0.9982
4575.3681  -0.9990
4575.3882  -0.9987
4575.4083  -0.9978
4575.4284  -0.9986
4575.4484  -1.0000
4575.4685  -0.9998
4575.4886  -0.9991
4575.5087  -0.9996
4575.5288  -1.0000
4575.5489  -0.9999
4575.5690  -1.0006
4575.5890  -0.9997
4575.6091  -0.9996
4575.6292  -1.0003
4575.6493  -0.9993
4575.6694  -0.9991
4575.6895   0.9993
4575.7096   0.9993
4575.7296   1.0001
4575.7497   1.0001
4575.7698   0.9990
4575.7899   0.9994
4575.8100   0.9989
4575.8301   0.9997
4575.8501   0.9998
4575.8702   1.0003
4575.8903   0.9994
4575.9104   0.9997
4575.9305   0.9981
4575.9506   0.9967
4575.9707   0.9940
4575.9907   0.9901
4576.0108   0.9858
4576.0309   0.9814
4576.0510   0.9750
4576.0711   0.9689
4576.0912   0.9647
4576.1113   0.9614
4576.1313   0.9586
4576.1514   0.9570
4576.1715   0.9554
4576.1916   0.9545
4576.2117   0.9541
4576.2318   0.9532
4576.2518   0.9526
4576.2719   0.9523
4576.2920   0.9522
4576.3121   0.9521
4576.3322   0.9523
4576.3523   0.9516
4576.3724   0.9516
4576.3924   0.9525
4576.4125   0.9538
4576.4326   0.9540
4576.4527   0.9538
4576.4728   0.9554
4576.4929   0.9563
4576.5130   0.9579
4576.5330   0.9610
4576.5531   0.9640
4576.5732   0.9666
4576.5933   0.9705
4576.6134   0.9757
4576.6335   0.9820
4576.6535   0.9883
4576.6736   0.9925
4576.6937   0.9951
4576.7138   0.9974
4576.7339   0.9988
4576.7540   0.9996
4576.7741   0.9998
4576.7941   0.9990
4576.8142   0.9990
4576.8343   0.9994
4576.8544   0.9992
4576.8745   0.9995
4576.8946   0.9996
4576.9147   0.9996
4576.9347  -0.9990
4576.9548  -0.9997
4576.9749  -0.9995
4576.9950  -1.0000
4577.0151  -1.0001
4577.0352  -1.0001
4577.0553  -1.0007
4577.0753  -1.0001
4577.0954  -0.9997
4577.1155  -0.9990
4577.1356  -1.0002
4577.1557  -1.0008
4577.1758  -1.0003
4577.1958  -0.9999
4577.2159  -0.9994
4577.2360  -0.9997
4577.2561  -0.9997
4577.2762  -1.0003
4577.2963  -1.0000
4577.3164  -0.9996
4577.3364  -1.0004
4577.3565  -1.0006
4577.3766  -1.0001
4577.3967  -0.9996
4577.4168  -0.9997
4577.4369  -0.9997
4577.4570  -0.9993
4577.4770  -1.0001
4577.4971  -1.0004
4577.5172  -0.9996
% 2601-4582835_019  0.9997 112
4581.5342  -0.9973
4581.5543  -0.9965
4581.5744  -0.9977
4581.5945  -0.9975
4581.6146  -0.9962
4581.6346  -0.9963
4581.6547  -0.9962
4581.6748  -0.9975
4581.6949  -0.9977
4581.7150  -0.9985
4581.7351  -0.9991
4581.7552  -0.9990
4581.7752  -0.9989
4581.7953  -1.0000
4581.8154  -0.9997
4581.8355  -0.9995
4581.8556  -0.9998
4581.8757  -1.0000
4581.8958  -1.0002
4581.9158  -0.9999
4581.9359  -1.0002
4581.9560  -0.9997
4581.9761  -0.9996
4581.9962  -1.0001
4582.0163  -0.9992
4582.0363  -0.9993
4582.0564  -0.9993
4582.0765  -1.0011
4582.0966  -0.9995
4582.1167  -0.9996
4582.1368  -0.9995
4582.1569  -0.9993
4582.1769   0.9998
4582.1970   1.0000
4582.2171   1.0000
4582.2372   1.0002
4582.2573   0.9999
4582.2774   0.9999
4582.2975   1.0000
4582.3175   0.9999
4582.3376   0.9996
4582.3577   0.9987
4582.3778   0.9992
4582.3979   0.9993
4582.4180   0.9989
4582.4380   0.9982
4582.4581   0.9970
4582.4782   0.9947
4582.4983   0.9927
4582.5184   0.9893
4582.5385   0.9845
4582.5586   0.9797
4582.5786   0.9762
4582.5987   0.9733
4582.6188   0.9723
4582.6389   0.9714
4582.6590   0.9711
4582.6791   0.9693
4582.6992   0.9687
4582.7192   0.9682
4582.7393   0.9682
4582.7594   0.9683
4582.7795   0.9686
4582.7996   0.9674
4582.8197   0.9675
4582.8397   0.9678
4582.8598   0.9675
4582.8799   0.9681
4582.9000   0.9672
4582.9201   0.9683
4582.9402   0.9696
4582.9603   0.9695
4582.9803   0.9699
4583.0004   0.9704
4583.0205   0.9726
4583.0406   0.9734
4583.0607   0.9750
4583.0808   0.9765
4583.1009   0.9793
4583.1209   0.9838
4583.1410   0.9877
4583.1611   0.9908
4583.1812   0.9938
4583.2013   0.9961
4583.2214   0.9967
4583.2415   0.9970
4583.2615   0.9969
4583.2816   0.9981
4583.3017   0.9988
4583.3218  -0.9982
4583.3419  -0.9971
4583.3620  -0.9959
4583.3820  -0.9939
4583.4021  -0.9916
4583.4222  -0.9888
4583.4423  -0.9820
4583.4624  -0.9744
4583.4825  -0.9669
4583.5026  -0.9551
4583.5226  -0.9421
4583.5427  -0.9271
4583.5628  -0.9098
4583.5829  -0.8935
4583.6030  -0.8784
4583.6231  -0.8647
4583.6432  -0.8541
4583.6632  -0.8448
4583.6833  -0.8376
4583.7034  -0.8313
4583.7235  -0.8276
4583.7436  -0.8260
4583.7637  -0.8242
% 2601-4620521_016  0.9993 108
4619.4500  -0.9962
4619.4702  -0.9968
4619.4905  -0.9968
4619.5107  -0.9971
4619.5310  -0.9970
4619.5512  -0.9963
4619.5715  -0.9957
4619.5917  -0.9963
4619.6120  -0.9976
4619.6322  -0.9973
4619.6525  -0.9982
4619.6727  -0.9978
4619.6930  -0.9973
4619.7132  -0.9973
4619.7335  -0.9980
4619.7537  -0.9985
4619.7740  -0.9987
4619.7942  -0.9990
4619.8144  -0.9988
4619.8347  -0.9992
4619.8549  -0.9992
4619.8752  -0.9994
4619.8954  -0.9996
4619.9157  -0.9999
4619.9359  -0.9999
4619.9562  -1.0004
4619.9764   1.0000
4619.9967   0.9995
4620.0169   0.9992
4620.0372   0.9990
4620.0574   0.9990
4620.0777   0.9986
4620.0979   0.9990
4620.1182   0.9990
4620.1384   0.9971
4620.1586   0.9953
4620.1789   0.9933
4620.1991   0.9899
4620.2194   0.9863
4620.2396   0.9833
4620.2599   0.9809
4620.2801   0.9788
4620.3004   0.9775
4620.3206   0.9767
4620.3409   0.9751
4620.3611   0.9751
4620.3814   0.9744
4620.4016   0.9754
4620.4219   0.9740
4620.4421   0.9732
4620.4624   0.9733
4620.4826   0.9728
4620.5028   0.9737
4620.5231   0.9729
4620.5433   0.9729
4620.5636   0.9735
4620.5838   0.9742
4620.6041   0.9741
4620.6243   0.9743
4620.6446   0.9746
4620.6648   0.9753
4620.6851   0.9774
4620.7053   0.9784
4620.7256   0.9790
4620.7458   0.9797
4620.7661   0.9816
4620.7863   0.9838
4620.8066   0.9871
4620.8268   0.9903
4620.8470   0.9934
4620.8673   0.9970
4620.8875   0.9985
4620.9078   0.9988
4620.9280   0.9995
4620.9483   0.9989
4620.9685   0.9985
4620.9888   0.9999
4621.0090   0.9997
4621.0293   0.9983
4621.0495   0.9992
4621.0698  -1.0001
4621.0900  -1.0002
4621.1103  -1.0001
4621.1305  -0.9989
4621.1508  -0.9985
4621.1710  -0.9996
4621.1912  -0.9995
4621.2115  -0.9990
4621.2317  -0.9988
4621.2520  -0.9991
4621.2722  -0.9981
4621.2925  -0.9979
4621.3127  -0.9981
4621.3330  -0.9984
4621.3532  -0.9977
4621.3735  -0.9975
4621.3937  -0.9978
4621.4140  -0.9980
4621.4342  -0.9975
4621.4545  -0.9967
4621.4747  -0.9969
4621.4950  -0.9970
4621.5152  -0.9973
4621.5354  -0.9970
4621.5557  -0.9970
4621.5759  -0.9976
4621.5962  -0.9973
4621.6164  -0.9967
% 2601-4635316_016  0.9994 107
4634.2506  -0.9536
4634.2708  -0.9561
4634.2911  -0.9591
4634.3113  -0.9627
4634.3316  -0.9673
4634.3518  -0.9732
4634.3721  -0.9799
4634.3923  -0.9858
4634.4126  -0.9908
4634.4328  -0.9935
4634.4531  -0.9968
4634.4733  -0.9985
4634.4936  -0.9987
4634.5138  -0.9993
4634.5341  -0.9988
4634.5543  -0.9990
4634.5746  -0.9986
4634.5948  -0.9985
4634.6150  -1.0002
4634.6353  -0.9994
4634.6555  -0.9982
4634.6758  -0.9989
4634.6960  -0.9998
4634.7163  -0.9987
4634.7365  -0.9989
4634.7568  -0.9999
4634.7770  -0.9990
4634.7973   0.9981
4634.8175   0.9972
4634.8378   0.9987
4634.8580   0.9986
4634.8783   0.9992
4634.8985   0.9973
4634.9188   0.9978
4634.9390   0.9977
4634.9592   0.9958
4634.9795   0.9946
4634.9997   0.9930
4635.0200   0.9889
4635.0402   0.9859
4635.0605   0.9844
4635.0807   0.9823
4635.1010   0.9791
4635.1212   0.9776
4635.1415   0.9764
4635.1617   0.9745
4635.1820   0.9732
4635.2022   0.9732
4635.2225   0.9723
4635.2427   0.9714
4635.2630   0.9708
4635.2832   0.9710
4635.3034   0.9713
4635.3237   0.9712
4635.3439   0.9709
4635.3642   0.9710
4635.3844   0.9716
4635.4047   0.9718
4635.4249   0.9728
4635.4452   0.9742
4635.4654   0.9758
4635.4857   0.9764
4635.5059   0.9778
4635.5262   0.9798
4635.5464   0.9817
4635.5667   0.9830
4635.5869   0.9861
4635.6072   0.9888
4635.6274   0.9918
4635.6476   0.9955
4635.6679   0.9985
4635.6881   0.9986
4635.7084   0.9991
4635.7286   0.9989
4635.7489   1.0000
4635.7691   0.9994
4635.7894   0.9994
4635.8096   0.9994
4635.8299   0.9994
4635.8501   0.9993
4635.8704  -1.0001
4635.8906  -1.0002
4635.9109  -1.0006
4635.9311  -1.0006
4635.9514  -0.9994
4635.9716  -0.9997
4635.9918  -0.9991
4636.0121  -0.9998
4636.0323  -0.9997
4636.0526  -0.9982
4636.0728  -0.9986
4636.0931  -0.9988
4636.1133  -0.9990
4636.1336  -0.9997
4636.1538  -0.9991
4636.1741  -0.9977
4636.1943  -0.9984
4636.2146  -0.9994
4636.2348  -0.9993
4636.2551  -0.9988
4636.2753  -0.9989
4636.2956  -0.9995
4636.3158  -0.9998
4636.3360  -1.0000
4636.3563  -1.0004
4636.3765  -1.0003
4636.3968  -1.0003
% 2601-4666758_016  0.9996  90
4665.7031  -0.9973
4665.7235  -0.9975
4665.7439  -0.9982
4665.7643  -0.9989
4665.7847  -0.9994
4665.8051  -0.9994
4665.8256  -0.9992
4665.8460  -0.9992
4665.8664  -0.9993
4665.8868  -0.9993
4665.9072  -1.0003
4665.9276  -0.9999
4665.9480  -0.9997
4665.9684  -0.9997
4665.9888  -0.9998
4666.0093  -0.9996
4666.0297  -0.9995
4666.0501  -0.9995
4666.0705  -1.0001
4666.0909  -0.9997
4666.1113  -0.9997
4666.1317  -0.9998
4666.1521  -1.0009
4666.1726  -1.0004
4666.1930  -0.9999
4666.2134  -0.9995
4666.2338   0.9995
4666.2542   0.9995
4666.2746   0.9995
4666.2950   1.0000
4666.3154   0.9988
4666.3358   0.9985
4666.3563   0.9989
4666.3767   0.9976
4666.3971   0.9949
4666.4175   0.9921
4666.4379   0.9888
4666.4583   0.9861
4666.4787   0.9823
4666.4991   0.9807
4666.5196   0.9776
4666.5400   0.9768
4666.5604   0.9770
4666.5808   0.9759
4666.6012   0.9754
4666.6216   0.9746
4666.6420   0.9745
4666.6624   0.9741
4666.6828   0.9739
4666.7033   0.9742
4666.7237   0.9737
4666.7441   0.9734
4666.7645   0.9735
4666.7849   0.9746
4666.8053   0.9753
4666.8257   0.9758
4666.8461   0.9741
4666.8665   0.9742
4666.8870   0.9749
4666.9074   0.9757
4666.9278   0.9771
4666.9482   0.9776
4666.9686   0.9781
4666.9890   0.9803
4667.0094   0.9809
4667.0298   0.9839
4667.0503   0.9874
4667.0707   0.9905
4667.0911   0.9928
4667.1115   0.9949
4667.1319   0.9960
4667.1523  -0.9956
4667.1727  -0.9957
4667.1931  -0.9951
4667.2135  -0.9956
4667.2340  -0.9941
4667.2544  -0.9946
4667.2748  -0.9953
4667.2952  -0.9943
4667.3156  -0.9943
4667.3360  -0.9938
4667.3564  -0.9946
4667.3768  -0.9953
4667.3973  -0.9954
4667.4177  -0.9951
4667.4381  -0.9954
4667.4585  -0.9952
4667.4789  -0.9955
4667.4993  -0.9953
4667.5197  -0.9950
% 2601-4713193_006  0.9988 105
4712.1509  -1.0011
4712.1717  -1.0002
4712.1924  -0.9992
4712.2132  -1.0008
4712.2339  -1.0003
4712.2547  -0.9991
4712.2754  -0.9992
4712.2962  -0.9986
4712.3169  -0.9995
4712.3377  -0.9999
4712.3584  -0.9998
4712.3792  -1.0002
4712.3999  -1.0009
4712.4207  -0.9993
4712.4414  -0.9991
4712.4622  -0.9999
4712.4829  -1.0001
4712.5037  -0.9993
4712.5244  -0.9986
4712.5452  -0.9984
4712.5659  -0.9975
4712.5867  -0.9972
4712.6074  -0.9992
4712.6281  -0.9999
4712.6489  -0.9996
4712.6696   0.9995
4712.6904   0.9980
4712.7111   0.9987
4712.7319   0.9999
4712.7526   0.9999
4712.7734   0.9985
4712.7941   0.9983
4712.8149   0.9986
4712.8356   0.9976
4712.8564   0.9968
4712.8771   0.9968
4712.8979   0.9969
4712.9186   0.9959
4712.9394   0.9956
4712.9601   0.9936
4712.9809   0.9925
4713.0016   0.9923
4713.0224   0.9906
4713.0431   0.9895
4713.0639   0.9891
4713.0846   0.9891
4713.1054   0.9901
4713.1261   0.9897
4713.1469   0.9893
4713.1676   0.9883
4713.1884   0.9891
4713.2091   0.9882
4713.2299   0.9884
4713.2506   0.9891
4713.2714   0.9888
4713.2921   0.9893
4713.3129   0.9893
4713.3336   0.9905
4713.3544   0.9912
4713.3751   0.9924
4713.3959   0.9933
4713.4166   0.9942
4713.4374   0.9948
4713.4581   0.9947
4713.4789   0.9966
4713.4996   0.9968
4713.5203   0.9963
4713.5411   0.9975
4713.5618   0.9974
4713.5826   0.9984
4713.6033   0.9989
4713.6241   0.9986
4713.6448   0.9992
4713.6656   0.9994
4713.6863   0.9985
4713.7071   0.9994
4713.7278   1.0003
4713.7486   0.9999
4713.7693  -0.9996
4713.7901  -0.9997
4713.8108  -1.0008
4713.8316  -0.9994
4713.8523  -0.9988
4713.8731  -0.9991
4713.8938  -1.0001
4713.9146  -0.9999
4713.9353  -1.0005
4713.9561  -1.0003
4713.9768  -0.9998
4713.9976  -0.9992
4714.0183  -0.9983
4714.0391  -0.9980
4714.0598  -0.9990
4714.0806  -0.9981
4714.1013  -0.9953
4714.1221  -0.9949
4714.1428  -0.9952
4714.1636  -0.9948
4714.1843  -0.9949
4714.2051  -0.9952
4714.2258  -0.9944
4714.2466  -0.9947
4714.2673  -0.9941
4714.2881  -0.9929
4714.3088  -0.9945
% 2601-4731453_021  0.9975 118
4730.1609  -0.9988
4730.1816  -0.9987
4730.2024  -0.9990
4730.2231  -0.9987
4730.2439  -0.9982
4730.2646  -0.9974
4730.2854  -0.9979
4730.3061  -0.9995
4730.3269  -0.9996
4730.3476  -0.9985
4730.3684  -0.9989
4730.3891  -0.9996
4730.4099  -0.9994
4730.4306  -0.9987
4730.4514  -0.9984
4730.4721  -0.9984
4730.4929  -0.9980
4730.5136  -0.9982
4730.5344  -0.9993
4730.5551  -0.9991
4730.5759  -0.9991
4730.5966  -0.9987
4730.6174  -0.9987
4730.6381  -0.9989
4730.6589  -1.0000
4730.6796  -0.9990
4730.7004  -0.9985
4730.7211  -0.9984
4730.7419  -0.9992
4730.7626  -0.9998
4730.7834  -0.9990
4730.8041   0.9998
4730.8249   0.9996
4730.8456   1.0000
4730.8663   1.0004
4730.8871   1.0002
4730.9078   0.9994
4730.9286   0.9990
4730.9493   0.9995
4730.9701   0.9996
4730.9908   0.9989
4731.0116   0.9988
4731.0323   0.9980
4731.0531   0.9970
4731.0738   0.9948
4731.0946   0.9923
4731.1153   0.9888
4731.1361   0.9855
4731.1568   0.9809
4731.1776   0.9767
4731.1983   0.9736
4731.2191   0.9714
4731.2398   0.9703
4731.2606   0.9684
4731.2813   0.9677
4731.3021   0.9666
4731.3228   0.9662
4731.3436   0.9650
4731.3643   0.9657
4731.3851   0.9656
4731.4058   0.9655
4731.4266   0.9648
4731.4473   0.9652
4731.4681   0.9658
4731.4888   0.9666
4731.5096   0.9668
4731.5303   0.9660
4731.5511   0.9664
4731.5718   0.9673
4731.5926   0.9680
4731.6133   0.9679
4731.6341   0.9694
4731.6548   0.9708
4731.6756   0.9733
4731.6963   0.9756
4731.7171   0.9777
4731.7378   0.9817
4731.7585   0.9867
4731.7793   0.9908
4731.8000   0.9947
4731.8208   0.9965
4731.8415   0.9983
4731.8623   0.9990
4731.8830   1.0003
4731.9038   1.0007
4731.9245   1.0005
4731.9453   0.9999
4731.9660   0.9989
4731.9868   0.9989
4732.0075   1.0001
4732.0283  -0.9992
4732.0490  -0.9994
4732.0698  -0.9996
4732.0905  -1.0002
4732.1113  -1.0000
4732.1320  -0.9997
4732.1528  -1.0009
4732.1735  -1.0003
4732.1943  -1.0001
4732.2150  -1.0003
4732.2358  -1.0005
4732.2565  -0.9996
4732.2773  -0.9994
4732.2980  -1.0001
4732.3188  -1.0005
4732.3395  -0.9987
4732.3603  -0.9989
4732.3810  -0.9991
4732.4018  -0.9978
4732.4225  -0.9971
4732.4433  -0.9970
4732.4640  -0.9979
4732.4848  -0.9987
4732.5055  -0.9995
4732.5263  -0.9994
4732.5470  -0.9992
4732.5678  -0.9988
4732.5885  -0.9994
% 2601-4913292_002  0.9812  87
4912.4433  -0.9969
4912.4647  -0.9971
4912.4862  -0.9974
4912.5076  -0.9972
4912.5291  -0.9971
4912.5505  -0.9978
4912.5720  -0.9980
4912.5934  -0.9969
4912.6149  -0.9967
4912.6364  -0.9972
4912.6578  -0.9970
4912.6793  -0.9983
4912.7007  -0.9989
4912.7222  -0.9986
4912.7436  -0.9986
4912.7651  -0.9987
4912.7866  -0.9985
4912.8080  -0.9989
4912.8295  -0.9992
4912.8509  -0.9997
4912.8724   0.9994
4912.8938   0.9996
4912.9153   0.9998
4912.9368   0.9992
4912.9582   1.0000
4912.9797   0.9995
4913.0011   0.9986
4913.0226   0.9984
4913.0440   0.9986
4913.0655   0.9976
4913.0870   0.9973
4913.1084   0.9974
4913.1299   0.9977
4913.1513   0.9969
4913.1728   0.9962
4913.1942   0.9953
4913.2157   0.9952
4913.2372   0.9965
4913.2586   0.9954
4913.2801   0.9947
4913.3015   0.9953
4913.3230   0.9964
4913.3444   0.9959
4913.3659   0.9964
4913.3874   0.9962
4913.4088   0.9962
4913.4303   0.9967
4913.4517   0.9963
4913.4732   0.9972
4913.4946   0.9972
4913.5161   0.9981
4913.5376   0.9972
4913.5590   0.9989
4913.5805   0.9990
4913.6019   0.9986
4913.6234   0.9996
4913.6448   1.0001
4913.6663   0.9998
4913.6877   0.9998
4913.7092   0.9999
4913.7307   1.0001
4913.7521   0.9996
4913.7736   0.9997
4913.7950  -1.0001
4913.8165  -1.0000
4913.8379  -1.0006
4913.8594  -1.0002
4913.8809  -1.0002
4913.9023  -1.0006
4913.9238  -1.0016
4913.9452  -1.0009
4913.9667  -0.9996
4913.9881  -1.0002
4914.0096  -1.0002
4914.0311  -1.0008
4914.0525  -1.0013
4914.0740  -1.0016
4914.0954  -1.0011
4914.1169  -1.0003
4914.1383  -1.0009
4914.1598  -1.0018
4914.1813  -1.0009
4914.2027  -1.0010
4914.2242  -1.0016
4914.2456  -1.0007
4914.2671  -1.0006
4914.2885  -1.0009
% 2601-4948793_002  0.9947  87
4947.8836  -0.9976
4947.9053  -0.9980
4947.9269  -0.9976
4947.9486  -0.9980
4947.9702  -0.9982
4947.9918  -0.9980
4948.0135  -0.9975
4948.0351  -0.9975
4948.0568  -0.9971
4948.0784  -0.9975
4948.1000  -0.9977
4948.1217  -0.9972
4948.1433  -0.9976
4948.1650  -0.9974
4948.1866  -0.9973
4948.2083  -0.9974
4948.2299  -0.9971
4948.2515  -0.9965
4948.2732  -0.9968
4948.2948  -0.9978
4948.3165  -0.9978
4948.3381   0.9990
4948.3597   0.9993
4948.3814   0.9993
4948.4030   0.9993
4948.4247   0.9998
4948.4463   1.0004
4948.4679   0.9994
4948.4896   0.9987
4948.5112   0.9986
4948.5329   0.9984
4948.5545   0.9979
4948.5762   0.9977
4948.5978   0.9977
4948.6194   0.9972
4948.6411   0.9971
4948.6627   0.9968
4948.6844   0.9958
4948.7060   0.9971
4948.7276   0.9972
4948.7493   0.9967
4948.7709   0.9963
4948.7926   0.9966
4948.8142   0.9966
4948.8358   0.9963
4948.8575   0.9966
4948.8791   0.9962
4948.9008   0.9963
4948.9224   0.9969
4948.9441   0.9970
4948.9657   0.9971
4948.9873   0.9975
4949.0090   0.9977
4949.0306   0.9976
4949.0523   0.9976
4949.0739   0.9985
4949.0955   0.9988
4949.1172   0.9991
4949.1388   0.9994
4949.1605   1.0000
4949.1821   0.9998
4949.2038   0.9997
4949.2254   0.9995
4949.2470   0.9994
4949.2687   0.9997
4949.2903  -0.9996
4949.3120  -0.9999
4949.3336  -1.0004
4949.3552  -1.0000
4949.3769  -1.0000
4949.3985  -1.0002
4949.4202  -1.0001
4949.4418  -1.0001
4949.4634  -1.0000
4949.4851  -0.9996
4949.5067  -0.9998
4949.5284  -0.9992
4949.5500  -1.0000
4949.5717  -0.9989
4949.5933  -0.9998
4949.6149  -1.0010
4949.6366  -1.0003
4949.6582  -0.9997
4949.6799  -0.9998
4949.7015  -1.0003
4949.7231  -0.9996
4949.7448  -0.9998
% 2601-4951584_003  0.9957  96
4950.4806  -0.9977
4950.5022  -0.9978
4950.5239  -0.9987
4950.5455  -0.9988
4950.5672  -0.9986
4950.5888  -0.9991
4950.6104  -0.9990
4950.6321  -0.9988
4950.6537  -0.9984
4950.6754  -0.9987
4950.6970  -0.9997
4950.7186  -0.9986
4950.7403  -0.9989
4950.7619  -0.9996
4950.7836  -0.9994
4950.8052  -0.9999
4950.8268  -0.9992
4950.8485  -0.9989
4950.8701  -0.9986
4950.8918  -0.9985
4950.9134  -0.9989
4950.9351  -0.9990
4950.9567  -0.9990
4950.9783  -0.9995
4951.0000  -0.9994
4951.0216  -0.9994
4951.0433   0.9999
4951.0649   1.0004
4951.0865   0.9998
4951.1082   0.9994
4951.1298   0.9988
4951.1515   0.9995
4951.1731   0.9994
4951.1948   0.9995
4951.2164   0.9999
4951.2380   0.9994
4951.2597   0.9981
4951.2813   0.9972
4951.3030   0.9959
4951.3246   0.9962
4951.3462   0.9967
4951.3679   0.9965
4951.3895   0.9953
4951.4112   0.9948
4951.4328   0.9944
4951.4544   0.9938
4951.4761   0.9936
4951.4977   0.9943
4951.5194   0.9933
4951.5410   0.9933
4951.5627   0.9929
4951.5843   0.9928
4951.6059   0.9927
4951.6276   0.9933
4951.6492   0.9934
4951.6709   0.9937
4951.6925   0.9940
4951.7141   0.9944
4951.7358   0.9949
4951.7574   0.9956
4951.7791   0.9960
4951.8007   0.9967
4951.8223   0.9978
4951.8440   0.9975
4951.8656   0.9971
4951.8873   0.9983
4951.9089   0.9994
4951.9306   0.9995
4951.9522   0.9998
4951.9738   0.9998
4951.9955   0.9996
4952.0171   0.9994
4952.0388   1.0001
4952.0604  -0.9997
4952.0820  -0.9999
4952.1037  -1.0009
4952.1253  -1.0005
4952.1470  -0.9998
4952.1686  -0.9996
4952.1903  -1.0000
4952.2119  -1.0001
4952.2335  -1.0003
4952.2552  -1.0002
4952.2768  -0.9996
4952.2985  -0.9999
4952.3201  -1.0003
4952.3417  -0.9990
4952.3634  -0.9979
4952.3850  -0.9978
4952.4067  -0.9985
4952.4283  -0.9993
4952.4499  -0.9990
4952.4716  -0.9983
4952.4932  -0.9979
4952.5149  -0.9979
4952.5365  -0.9967
% 2601-4977035_002  0.9976  89
4976.0225  -0.9992
4976.0443  -0.9987
4976.0661  -0.9986
4976.0880  -0.9993
4976.1098  -0.9997
4976.1316  -0.9989
4976.1535  -0.9997
4976.1753  -1.0002
4976.1971  -0.9992
4976.2189  -0.9989
4976.2408  -0.9995
4976.2626  -0.9998
4976.2844  -0.9995
4976.3063  -0.9996
4976.3281  -1.0000
4976.3499  -0.9997
4976.3717  -0.9993
4976.3936  -0.9996
4976.4154  -0.9996
4976.4372  -0.9994
4976.4591  -0.9999
4976.4809  -0.9998
4976.5027  -0.9989
4976.5245   0.9999
4976.5464   1.0002
4976.5682   1.0004
4976.5900   1.0002
4976.6119   0.9988
4976.6337   0.9992
4976.6555   1.0003
4976.6773   0.9998
4976.6992   0.9991
4976.7210   0.9985
4976.7428   0.9980
4976.7647   0.9980
4976.7865   0.9983
4976.8083   0.9975
4976.8302   0.9963
4976.8520   0.9967
4976.8738   0.9969
4976.8956   0.9961
4976.9175   0.9962
4976.9393   0.9965
4976.9611   0.9959
4976.9830   0.9956
4977.0048   0.9958
4977.0266   0.9950
4977.0484   0.9961
4977.0703   0.9957
4977.0921   0.9955
4977.1139   0.9963
4977.1358   0.9966
4977.1576   0.9964
4977.1794   0.9970
4977.2012   0.9971
4977.2231   0.9974
4977.2449   0.9985
4977.2667   0.9983
4977.2886   0.9977
4977.3104   0.9977
4977.3322   0.9985
4977.3540   0.9994
4977.3759   1.0003
4977.3977   1.0000
4977.4195   1.0000
4977.4414   1.0003
4977.4632   1.0000
4977.4850  -1.0004
4977.5068  -1.0005
4977.5287  -0.9997
4977.5505  -0.9998
4977.5723  -0.9999
4977.5942  -0.9996
4977.6160  -0.9999
4977.6378  -0.9994
4977.6596  -0.9987
4977.6815  -0.9992
4977.7033  -0.9990
4977.7251  -0.9986
4977.7470  -0.9994
4977.7688  -0.9989
4977.7906  -0.9984
4977.8124  -0.9987
4977.8343  -0.9979
4977.8561  -0.9976
4977.8779  -0.9983
4977.8998  -0.9984
4977.9216  -0.9986
4977.9434  -0.9985
% 2601-4993358_008  0.9976 106
4992.0667  -0.9973
4992.0885  -0.9972
4992.1103  -0.9977
4992.1322  -0.9989
4992.1540  -0.9982
4992.1758  -0.9987
4992.1977  -0.9992
4992.2195  -0.9995
4992.2413  -0.9993
4992.2631  -0.9994
4992.2850  -0.9995
4992.3068  -0.9996
4992.3286  -0.9994
4992.3505  -1.0005
4992.3723  -0.9999
4992.3941  -0.9999
4992.4159  -1.0000
4992.4378  -0.9999
4992.4596  -1.0001
4992.4814  -1.0002
4992.5033  -0.9994
4992.5251  -1.0000
4992.5469  -0.9994
4992.5687  -0.9993
4992.5906  -1.0002
4992.6124  -1.0001
4992.6342  -0.9998
4992.6561  -0.9998
4992.6779  -0.9997
4992.6997  -1.0002
4992.7215   0.9991
4992.7434   0.9997
4992.7652   0.9998
4992.7870   0.9998
4992.8089   0.9998
4992.8307   1.0002
4992.8525   1.0001
4992.8744   0.9993
4992.8962   0.9999
4992.9180   1.0000
4992.9398   0.9993
4992.9617   0.9984
4992.9835   0.9972
4993.0053   0.9954
4993.0272   0.9937
4993.0490   0.9920
4993.0708   0.9907
4993.0926   0.9904
4993.1145   0.9894
4993.1363   0.9886
4993.1581   0.9889
4993.1800   0.9884
4993.2018   0.9877
4993.2236   0.9877
4993.2454   0.9876
4993.2673   0.9879
4993.2891   0.9875
4993.3109   0.9868
4993.3328   0.9877
4993.3546   0.9878
4993.3764   0.9882
4993.3982   0.9887
4993.4201   0.9877
4993.4419   0.9878
4993.4637   0.9881
4993.4856   0.9881
4993.5074   0.9876
4993.5292   0.9877
4993.5510   0.9883
4993.5729   0.9891
4993.5947   0.9900
4993.6165   0.9903
4993.6384   0.9916
4993.6602   0.9930
4993.6820   0.9937
4993.7038   0.9963
4993.7257   0.9973
4993.7475   0.9986
4993.7693   0.9989
4993.7912   0.9990
4993.8130   0.9982
4993.8348   0.9985
4993.8566   0.9989
4993.8785  -0.9984
4993.9003  -0.9985
4993.9221  -0.9985
4993.9440  -0.9993
4993.9658  -0.9987
4993.9876  -0.9990
4994.0095  -0.9994
4994.0313  -0.9992
4994.0531  -0.9988
4994.0749  -0.9991
4994.0968  -0.9997
4994.1186  -0.9991
4994.1404  -0.9992
4994.1623  -0.9998
4994.1841  -0.9997
4994.2059  -1.0003
4994.2277  -1.0002
4994.2496  -0.9997
4994.2714  -1.0003
4994.2932  -1.0000
4994.3151  -0.9998
4994.3369  -1.0004
4994.3587  -0.9994
% 2601-5004195_007  0.9994 106
5003.0684  -0.9978
5003.0903  -0.9986
5003.1121  -0.9987
5003.1339  -0.9989
5003.1557  -1.0000
5003.1776  -0.9997
5003.1994  -0.9990
5003.2212  -0.9988
5003.2431  -0.9991
5003.2649  -1.0003
5003.2867  -0.9990
5003.3085  -0.9995
5003.3304  -1.0007
5003.3522  -0.9990
5003.3740  -0.9985
5003.3959  -0.9994
5003.4177  -1.0003
5003.4395  -1.0000
5003.4613  -0.9990
5003.4832  -0.9988
5003.5050  -0.9988
5003.5268  -0.9988
5003.5487  -0.9998
5003.5705  -0.9996
5003.5923  -0.9988
5003.6141  -0.9989
5003.6360   0.9994
5003.6578   0.9994
5003.6796   0.9999
5003.7015   0.9992
5003.7233   0.9995
5003.7451   0.9990
5003.7669   0.9993
5003.7888   0.9989
5003.8106   0.9985
5003.8324   0.9983
5003.8543   0.9972
5003.8761   0.9954
5003.8979   0.9940
5003.9197   0.9938
5003.9416   0.9923
5003.9634   0.9918
5003.9852   0.9913
5004.0071   0.9898
5004.0289   0.9895
5004.0507   0.9892
5004.0725   0.9890
5004.0944   0.9884
5004.1162   0.9876
5004.1380   0.9876
5004.1599   0.9875
5004.1817   0.9870
5004.2035   0.9871
5004.2254   0.9872
5004.2472   0.9885
5004.2690   0.9885
5004.2908   0.9879
5004.3127   0.9883
5004.3345   0.9889
5004.3563   0.9905
5004.3782   0.9920
5004.4000   0.9926
5004.4218   0.9938
5004.4436   0.9938
5004.4655   0.9952
5004.4873   0.9966
5004.5091   0.9971
5004.5310   0.9979
5004.5528   0.9989
5004.5746   0.9993
5004.5964   0.9984
5004.6183   0.9986
5004.6401   1.0006
5004.6619   1.0007
5004.6838   1.0000
5004.7056   0.9999
5004.7274   0.9995
5004.7492   0.9988
5004.7711   0.9998
5004.7929  -0.9997
5004.8147  -0.9992
5004.8366  -0.9983
5004.8584  -0.9983
5004.8802  -0.9974
5004.9020  -0.9962
5004.9239  -0.9972
5004.9457  -0.9974
5004.9675  -0.9982
5004.9894  -0.9985
5005.0112  -0.9978
5005.0330  -0.9991
5005.0548  -0.9990
5005.0767  -0.9984
5005.0985  -0.9979
5005.1203  -0.9979
5005.1422  -0.9982
5005.1640  -0.9987
5005.1858  -0.9987
5005.2076  -0.9978
5005.2295  -0.9985
5005.2513  -0.9980
5005.2731  -0.9990
5005.2950  -0.9981
5005.3168  -0.9965
5005.3386  -0.9958
5005.3605  -0.9947
% 2601-5089214_003  0.9994 103
5087.9734  -0.9996
5087.9956  -0.9996
5088.0178  -0.9996
5088.0400  -0.9994
5088.0622  -1.0001
5088.0844  -1.0002
5088.1067  -1.0005
5088.1289  -0.9999
5088.1511  -0.9994
5088.1733  -0.9993
5088.1955  -0.9998
5088.2177  -0.9999
5088.2399  -0.9998
5088.2621  -1.0004
5088.2844  -1.0000
5088.3066  -0.9993
5088.3288  -0.9997
5088.3510  -0.9996
5088.3732  -0.9984
5088.3954  -0.9981
5088.4176  -0.9982
5088.4399  -0.9986
5088.4621  -0.9994
5088.4843  -0.9996
5088.5065  -0.9995
5088.5287  -0.9998
5088.5509  -0.9993
5088.5731  -0.9994
5088.5954  -1.0002
5088.6176   1.0005
5088.6398   0.9995
5088.6620   1.0001
5088.6842   0.9998
5088.7064   0.9995
5088.7286   0.9991
5088.7508   0.9999
5088.7731   0.9995
5088.7953   0.9993
5088.8175   0.9987
5088.8397   0.9979
5088.8619   0.9982
5088.8841   0.9984
5088.9063   0.9981
5088.9286   0.9978
5088.9508   0.9987
5088.9730   0.9976
5088.9952   0.9976
5089.0174   0.9976
5089.0396   0.9970
5089.0618   0.9967
5089.0840   0.9959
5089.1063   0.9962
5089.1285   0.9967
5089.1507   0.9965
5089.1729   0.9966
5089.1951   0.9962
5089.2173   0.9959
5089.2395   0.9959
5089.2618   0.9961
5089.2840   0.9959
5089.3062   0.9965
5089.3284   0.9966
5089.3506   0.9964
5089.3728   0.9962
5089.3950   0.9969
5089.4173   0.9965
5089.4395   0.9959
5089.4617   0.9961
5089.4839   0.9969
5089.5061   0.9979
5089.5283   0.9981
5089.5505   0.9985
5089.5727   0.9986
5089.5950   0.9988
5089.6172   0.9995
5089.6394   0.9996
5089.6616   0.9998
5089.6838   1.0000
5089.7060   0.9984
5089.7282   0.9989
5089.7505  -0.9988
5089.7727  -0.9995
5089.7949  -1.0004
5089.8171  -0.9998
5089.8393  -0.9994
5089.8615  -1.0001
5089.8837  -0.9992
5089.9060  -0.9989
5089.9282  -0.9988
5089.9504  -0.9990
5089.9726  -0.9999
5089.9948  -0.9993
5090.0170  -0.9993
5090.0392  -0.9981
5090.0614  -0.9992
5090.0837  -0.9993
5090.1059  -1.0001
5090.1281  -1.0001
5090.1503  -0.9999
5090.1725  -1.0003
5090.1947  -0.9995
5090.2169  -0.9994
5090.2392  -0.9993
% 2601-5106109_001  0.9996 104
5104.8791  -0.9991
5104.9014  -0.9993
5104.9238  -0.9989
5104.9462  -0.9999
5104.9686  -0.9995
5104.9909  -1.0001
5105.0133  -0.9990
5105.0357  -0.9989
5105.0581  -0.9996
5105.0805  -1.0006
5105.1028  -1.0003
5105.1252  -1.0001
5105.1476  -0.9988
5105.1700  -0.9986
5105.1924  -0.9992
5105.2147  -0.9987
5105.2371  -0.9987
5105.2595  -0.9974
5105.2819  -0.9958
5105.3042  -0.9968
5105.3266  -0.9983
5105.3490  -0.9988
5105.3714  -0.9997
5105.3938  -0.9995
5105.4161  -0.9993
5105.4385  -0.9997
5105.4609  -0.9996
5105.4833   0.9992
5105.5057   0.9995
5105.5280   0.9995
5105.5504   0.9996
5105.5728   1.0004
5105.5952   0.9996
5105.6175   0.9991
5105.6399   0.9993
5105.6623   0.9987
5105.6847   0.9990
5105.7071   0.9991
5105.7294   0.9988
5105.7518   1.0001
5105.7742   0.9997
5105.7966   0.9987
5105.8190   0.9989
5105.8413   0.9992
5105.8637   0.9995
5105.8861   0.9994
5105.9085   0.9981
5105.9308   0.9981
5105.9532   0.9977
5105.9756   0.9982
5105.9980   0.9969
5106.0204   0.9979
5106.0427   0.9979
5106.0651   0.9981
5106.0875   0.9978
5106.1099   0.9982
5106.1323   0.9977
5106.1546   0.9981
5106.1770   0.9983
5106.1994   0.9974
5106.2218   0.9980
5106.2441   0.9975
5106.2665   0.9984
5106.2889   0.9987
5106.3113   0.9987
5106.3337   0.9993
5106.3560   0.9996
5106.3784   0.9999
5106.4008   0.9994
5106.4232   1.0002
5106.4455   1.0005
5106.4679   0.9999
5106.4903   1.0001
5106.5127   1.0007
5106.5351   1.0003
5106.5574   1.0000
5106.5798   0.9996
5106.6022   0.9995
5106.6246   1.0000
5106.6470  -0.9995
5106.6693  -0.9990
5106.6917  -0.9994
5106.7141  -0.9995
5106.7365  -0.9993
5106.7588  -0.9994
5106.7812  -0.9992
5106.8036  -0.9991
5106.8260  -0.9989
5106.8484  -0.9996
5106.8707  -0.9989
5106.8931  -0.9989
5106.9155  -0.9988
5106.9379  -0.9983
5106.9603  -0.9988
5106.9826  -0.9992
5107.0050  -0.9989
5107.0274  -0.9980
5107.0498  -0.9980
5107.0721  -0.9982
5107.0945  -0.9988
5107.1169  -0.9983
5107.1393  -0.9973
5107.1617  -0.9979
5107.1840  -0.9978
% 2601-5127866_004  0.9998 104
5126.6981  -0.9993
5126.7205  -0.9997
5126.7429  -0.9996
5126.7652  -0.9993
5126.7876  -0.9992
5126.8100  -0.9998
5126.8324  -0.9996
5126.8548  -0.9998
5126.8771  -0.9992
5126.8995  -0.9990
5126.9219  -0.9983
5126.9443  -0.9985
5126.9666  -0.9996
5126.9890  -1.0000
5127.0114  -1.0000
5127.0338  -0.9995
5127.0562  -0.9996
5127.0785  -0.9997
5127.1009  -1.0006
5127.1233  -1.0004
5127.1457  -0.9996
5127.1681  -0.9992
5127.1904  -0.9997
5127.2128  -0.9991
5127.2352  -0.9986
5127.2576  -0.9989
5127.2799   0.9982
5127.3023   0.9987
5127.3247   0.9993
5127.3471   0.9998
5127.3695   0.9996
5127.3918   0.9985
5127.4142   0.9974
5127.4366   0.9977
5127.4590   0.9985
5127.4814   0.9988
5127.5037   0.9984
5127.5261   0.9975
5127.5485   0.9964
5127.5709   0.9956
5127.5932   0.9952
5127.6156   0.9949
5127.6380   0.9951
5127.6604   0.9951
5127.6828   0.9944
5127.7051   0.9950
5127.7275   0.9946
5127.7499   0.9947
5127.7723   0.9948
5127.7947   0.9948
5127.8170   0.9943
5127.8394   0.9948
5127.8618   0.9949
5127.8842   0.9953
5127.9065   0.9946
5127.9289   0.9940
5127.9513   0.9947
5127.9737   0.9944
5127.9961   0.9940
5128.0184   0.9946
5128.0408   0.9952
5128.0632   0.9959
5128.0856   0.9964
5128.1080   0.9964
5128.1303   0.9970
5128.1527   0.9965
5128.1751   0.9978
5128.1975   0.9983
5128.2198   0.9982
5128.2422   0.9980
5128.2646   0.9993
5128.2870   1.0000
5128.3094   0.9998
5128.3317   0.9999
5128.3541   0.9994
5128.3765   1.0003
5128.3989   1.0000
5128.4213  -0.9998
5128.4436  -0.9998
5128.4660  -0.9997
5128.4884  -1.0002
5128.5108  -0.9998
5128.5331  -0.9994
5128.5555  -0.9997
5128.5779  -0.9993
5128.6003  -0.9995
5128.6227  -1.0000
5128.6450  -1.0002
5128.6674  -0.9999
5128.6898  -1.0001
5128.7122  -0.9991
5128.7346  -0.9976
5128.7569  -0.9965
5128.7793  -0.9947
5128.8017  -0.9913
5128.8241  -0.9885
5128.8464  -0.9855
5128.8688  -0.9832
5128.8912  -0.9815
5128.9136  -0.9802
5128.9360  -0.9790
5128.9583  -0.9793
5128.9807  -0.9792
5129.0031  -0.9789
% 2601-5132669_003  0.9996 104
5131.3976  -0.9983
5131.4200  -0.9988
5131.4424  -0.9988
5131.4647  -0.9994
5131.4871  -0.9987
5131.5095  -0.9990
5131.5319  -0.9991
5131.5542  -0.9985
5131.5766  -0.9982
5131.5990  -0.9991
5131.6214  -0.9990
5131.6438  -0.9986
5131.6661  -0.9984
5131.6885  -0.9993
5131.7109  -0.9981
5131.7333  -0.9988
5131.7557  -0.9987
5131.7780  -0.9988
5131.8004  -0.9992
5131.8228  -0.9992
5131.8452  -0.9982
5131.8675  -0.9989
5131.8899  -0.9994
5131.9123  -0.9988
5131.9347  -0.9999
5131.9571  -0.9992
5131.9794  -0.9991
5132.0018  -0.9994
5132.0242   0.9996
5132.0466   0.9999
5132.0689   0.9995
5132.0913   0.9995
5132.1137   0.9990
5132.1361   0.9999
5132.1585   0.9996
5132.1808   0.9998
5132.2032   1.0001
5132.2256   0.9998
5132.2480   0.9998
5132.2704   0.9997
5132.2927   0.9991
5132.3151   0.9982
5132.3375   0.9975
5132.3599   0.9977
5132.3822   0.9960
5132.4046   0.9957
5132.4270   0.9953
5132.4494   0.9948
5132.4718   0.9948
5132.4941   0.9958
5132.5165   0.9956
5132.5389   0.9955
5132.5613   0.9955
5132.5837   0.9954
5132.6060   0.9952
5132.6284   0.9957
5132.6508   0.9950
5132.6732   0.9956
5132.6955   0.9965
5132.7179   0.9966
5132.7403   0.9960
5132.7627   0.9961
5132.7851   0.9962
5132.8074   0.9959
5132.8298   0.9952
5132.8522   0.9960
5132.8746   0.9961
5132.8970   0.9968
5132.9193   0.9967
5132.9417   0.9969
5132.9641   0.9968
5132.9865   0.9976
5133.0088   0.9984
5133.0312   0.9984
5133.0536   0.9990
5133.0760   0.9999
5133.0984   0.9989
5133.1207   0.9989
5133.1431   1.0006
5133.1655   1.0001
5133.1879  -0.9996
5133.2103  -1.0000
5133.2326  -0.9994
5133.2550  -0.9996
5133.2774  -0.9989
5133.2998  -0.9980
5133.3221  -0.9969
5133.3445  -0.9944
5133.3669  -0.9924
5133.3893  -0.9899
5133.4117  -0.9879
5133.4340  -0.9877
5133.4564  -0.9875
5133.4788  -0.9872
5133.5012  -0.9871
5133.5236  -0.9866
5133.5459  -0.9869
5133.5683  -0.9874
5133.5907  -0.9876
5133.6131  -0.9875
5133.6354  -0.9868
5133.6578  -0.9866
5133.6802  -0.9868
5133.7026  -0.9862
% 2601-5149465_005  1.0019  92
5148.5033  -0.9980
5148.5258  -0.9966
5148.5484  -0.9982
5148.5710  -0.9991
5148.5936  -0.9983
5148.6162  -0.9983
5148.6388  -0.9990
5148.6613  -0.9994
5148.6839  -0.9981
5148.7065  -0.9994
5148.7291  -0.9988
5148.7517  -0.9980
5148.7743  -0.9985
5148.7968  -0.9977
5148.8194  -0.9977
5148.8420  -0.9981
5148.8646  -0.9975
5148.8872  -0.9976
5148.9097  -0.9973
5148.9323  -0.9966
5148.9549  -0.9971
5148.9775   0.9983
5149.0001   0.9983
5149.0227   0.9974
5149.0452   0.9971
5149.0678   0.9973
5149.0904   0.9972
5149.1130   0.9954
5149.1356   0.9958
5149.1582   0.9954
5149.1807   0.9943
5149.2033   0.9945
5149.2259   0.9939
5149.2485   0.9933
5149.2711   0.9928
5149.2937   0.9922
5149.3162   0.9919
5149.3388   0.9917
5149.3614   0.9920
5149.3840   0.9903
5149.4066   0.9906
5149.4292   0.9911
5149.4517   0.9915
5149.4743   0.9921
5149.4969   0.9914
5149.5195   0.9904
5149.5421   0.9909
5149.5647   0.9910
5149.5872   0.9919
5149.6098   0.9929
5149.6324   0.9936
5149.6550   0.9940
5149.6776   0.9942
5149.7002   0.9954
5149.7227   0.9959
5149.7453   0.9966
5149.7679   0.9965
5149.7905   0.9978
5149.8131   0.9991
5149.8357   0.9994
5149.8582   1.0000
5149.8808   1.0002
5149.9034   0.9996
5149.9260   0.9996
5149.9486   1.0002
5149.9712   1.0000
5149.9937   0.9996
5150.0163  -1.0004
5150.0389  -0.9996
5150.0615  -0.9994
5150.0841  -0.9996
5150.1067  -0.9993
5150.1292  -0.9993
5150.1518  -0.9998
5150.1744  -0.9991
5150.1970  -0.9990
5150.2196  -0.9985
5150.2422  -0.9989
5150.2647  -0.9980
5150.2873  -0.9984
5150.3099  -0.9979
5150.3325  -0.9973
5150.3551  -0.9970
5150.3777  -0.9975
5150.4002  -0.9974
5150.4228  -0.9977
5150.4454  -0.9964
5150.4680  -0.9966
5150.4906  -0.9965
5150.5132  -0.9962
5150.5357  -0.9964
5150.5583  -0.9969
% 2601-5203638_002  0.9997  89
5202.4313  -0.9949
5202.4541  -0.9950
5202.4768  -0.9946
5202.4996  -0.9947
5202.5224  -0.9947
5202.5452  -0.9952
5202.5680  -0.9950
5202.5908  -0.9952
5202.6136  -0.9956
5202.6364  -0.9957
5202.6592  -0.9960
5202.6820  -0.9972
5202.7048  -0.9983
5202.7275  -0.9985
5202.7503  -0.9980
5202.7731  -0.9981
5202.7959  -0.9997
5202.8187  -0.9997
5202.8415  -0.9996
5202.8643  -0.9992
5202.8871  -0.9994
5202.9099  -0.9993
5202.9327  -0.9991
5202.9555  -0.9992
5202.9783  -0.9998
5203.0010  -0.9999
5203.0238  -1.0000
5203.0466  -0.9997
5203.0694   0.9992
5203.0922   0.9994
5203.1150   1.0002
5203.1378   0.9996
5203.1606   0.9996
5203.1834   1.0006
5203.2062   1.0004
5203.2290   0.9996
5203.2518   0.9995
5203.2745   1.0001
5203.2973   0.9994
5203.3201   0.9995
5203.3429   0.9981
5203.3657   0.9981
5203.3885   0.9983
5203.4113   0.9986
5203.4341   0.9979
5203.4569   0.9976
5203.4797   0.9972
5203.5025   0.9964
5203.5252   0.9972
5203.5480   0.9972
5203.5708   0.9966
5203.5936   0.9965
5203.6164   0.9970
5203.6392   0.9977
5203.6620   0.9979
5203.6848   0.9971
5203.7076   0.9966
5203.7304   0.9969
5203.7532   0.9964
5203.7760   0.9965
5203.7987   0.9966
5203.8215   0.9975
5203.8443   0.9980
5203.8671   0.9976
5203.8899   0.9979
5203.9127   0.9980
5203.9355   0.9983
5203.9583   0.9983
5203.9811   0.9983
5204.0039   0.9985
5204.0267   0.9991
5204.0495   0.9993
5204.0722  -0.9992
5204.0950  -0.9984
5204.1178  -0.9979
5204.1406  -0.9963
5204.1634  -0.9949
5204.1862  -0.9943
5204.2090  -0.9936
5204.2318  -0.9930
5204.2546  -0.9920
5204.2774  -0.9910
5204.3002  -0.9917
5204.3230  -0.9923
5204.3457  -0.9918
5204.3685  -0.9928
5204.3913  -0.9917
5204.4141  -0.9912
5204.4369  -0.9922
% 2601-5219926_001  1.0003 114
5218.6588  -0.9975
5218.6816  -0.9986
5218.7044  -0.9975
5218.7271  -0.9966
5218.7499  -0.9969
5218.7727  -0.9970
5218.7955  -0.9978
5218.8183  -0.9968
5218.8411  -0.9974
5218.8639  -0.9978
5218.8867  -0.9975
5218.9095  -0.9976
5218.9323  -0.9970
5218.9551  -0.9980
5218.9779  -0.9976
5219.0006  -0.9973
5219.0234  -0.9977
5219.0462  -0.9977
5219.0690  -0.9985
5219.0918  -0.9986
5219.1146  -0.9983
5219.1374  -0.9983
5219.1602  -0.9985
5219.1830  -0.9982
5219.2058  -0.9991
5219.2286  -0.9992
5219.2514  -0.9993
5219.2741  -0.9998
5219.2969   0.9995
5219.3197   0.9999
5219.3425   0.9992
5219.3653   0.9995
5219.3881   1.0000
5219.4109   0.9999
5219.4337   0.9995
5219.4565   0.9993
5219.4793   0.9998
5219.5021   0.9997
5219.5249   0.9995
5219.5476   0.9995
5219.5704   0.9998
5219.5932   0.9995
5219.6160   0.9987
5219.6388   0.9995
5219.6616   0.9991
5219.6844   0.9988
5219.7072   0.9989
5219.7300   0.9983
5219.7528   0.9978
5219.7756   0.9979
5219.7983   0.9982
5219.8211   0.9978
5219.8439   0.9981
5219.8667   0.9978
5219.8895   0.9988
5219.9123   0.9981
5219.9351   0.9983
5219.9579   0.9976
5219.9807   0.9986
5220.0035   0.9987
5220.0263   0.9981
5220.0491   0.9986
5220.0718   0.9987
5220.0946   0.9987
5220.1174   0.9985
5220.1402   0.9983
5220.1630   0.9985
5220.1858   0.9987
5220.2086   0.9999
5220.2314   0.9991
5220.2542   0.9995
5220.2770   0.9996
5220.2998   0.9995
5220.3226   0.9995
5220.3453   0.9992
5220.3681   0.9994
5220.3909   0.9998
5220.4137   1.0001
5220.4365   1.0001
5220.4593   0.9995
5220.4821   1.0000
5220.5049   1.0001
5220.5277   1.0004
5220.5505   0.9999
5220.5733   1.0005
5220.5960  -0.9995
5220.6188  -0.9990
5220.6416  -0.9996
5220.6644  -1.0006
5220.6872  -0.9999
5220.7100  -0.9993
5220.7328  -1.0000
5220.7556  -0.9999
5220.7784  -1.0002
5220.8012  -0.9991
5220.8240  -0.9990
5220.8468  -0.9995
5220.8695  -0.9990
5220.8923  -0.9989
5220.9151  -0.9992
5220.9379  -0.9991
5220.9607  -0.9984
5220.9835  -0.9991
5221.0063  -0.9995
5221.0291  -0.9989
5221.0519  -0.9987
5221.0747  -0.9987
5221.0975  -0.9992
5221.1203  -0.9993
5221.1430  -0.9993
5221.1658  -0.9992
5221.1886  -0.9993
5221.2114  -0.9990
5221.2342  -0.9990
% 2601-5272397_007  1.0006  88
5271.2522  -0.9995
5271.2752  -0.9990
5271.2982  -0.9989
5271.3212  -0.9986
5271.3442  -0.9994
5271.3672  -0.9988
5271.3902  -0.9992
5271.4132  -0.9993
5271.4362  -0.9995
5271.4592  -0.9995
5271.4822  -0.9992
5271.5052  -0.9977
5271.5282  -0.9965
5271.5512  -0.9972
5271.5742  -0.9979
5271.5972  -0.9977
5271.6202  -0.9986
5271.6432  -0.9997
5271.6663  -0.9996
5271.6893  -0.9988
5271.7123  -0.9986
5271.7353  -0.9996
5271.7583  -1.0003
5271.7813  -1.0003
5271.8043  -0.9993
5271.8273   0.9997
5271.8503   0.9998
5271.8733   1.0001
5271.8963   1.0001
5271.9193   0.9994
5271.9423   1.0006
5271.9653   0.9994
5271.9883   0.9988
5272.0113   0.9982
5272.0343   0.9968
5272.0573   0.9963
5272.0803   0.9951
5272.1033   0.9943
5272.1263   0.9925
5272.1493   0.9912
5272.1723   0.9919
5272.1953   0.9907
5272.2183   0.9905
5272.2413   0.9899
5272.2643   0.9905
5272.2873   0.9893
5272.3103   0.9886
5272.3334   0.9887
5272.3564   0.9885
5272.3794   0.9891
5272.4024   0.9878
5272.4254   0.9869
5272.4484   0.9876
5272.4714   0.9889
5272.4944   0.9902
5272.5174   0.9895
5272.5404   0.9897
5272.5634   0.9903
5272.5864   0.9904
5272.6094   0.9916
5272.6324   0.9917
5272.6554   0.9925
5272.6784   0.9940
5272.7014   0.9947
5272.7244   0.9957
5272.7474   0.9963
5272.7704   0.9971
5272.7934   0.9982
5272.8164   0.9979
5272.8394  -0.9980
5272.8624  -0.9977
5272.8854  -0.9977
5272.9084  -0.9978
5272.9314  -0.9981
5272.9544  -0.9984
5272.9775  -0.9978
5273.0005  -0.9968
5273.0235  -0.9960
5273.0465  -0.9970
5273.0695  -0.9976
5273.0925  -0.9970
5273.1155  -0.9964
5273.1385  -0.9972
5273.1615  -0.9975
5273.1845  -0.9967
5273.2075  -0.9970
5273.2305  -0.9971
5273.2535  -0.9973
% 2601-5291666_005  0.9999  92
5290.7187  -1.0001
5290.7419  -0.9998
5290.7651  -1.0000
5290.7883  -0.9994
5290.8116  -0.9990
5290.8348  -0.9988
5290.8580  -0.9992
5290.8812  -0.9991
5290.9044  -0.9990
5290.9277  -0.9991
5290.9509  -0.9986
5290.9741  -0.9970
5290.9973  -0.9967
5291.0205  -0.9963
5291.0438  -0.9950
5291.0670  -0.9955
5291.0902  -0.9971
5291.1134  -0.9984
5291.1366  -0.9983
5291.1598  -0.9987
5291.1831  -0.9987
5291.2063   0.9993
5291.2295   0.9990
5291.2527   0.9986
5291.2759   0.9993
5291.2992   0.9987
5291.3224   0.9972
5291.3456   0.9972
5291.3688   0.9963
5291.3920   0.9950
5291.4153   0.9948
5291.4385   0.9941
5291.4617   0.9927
5291.4849   0.9924
5291.5081   0.9922
5291.5314   0.9911
5291.5546   0.9905
5291.5778   0.9898
5291.6010   0.9902
5291.6242   0.9900
5291.6475   0.9898
5291.6707   0.9901
5291.6939   0.9902
5291.7171   0.9912
5291.7403   0.9909
5291.7636   0.9918
5291.7868   0.9917
5291.8100   0.9915
5291.8332   0.9921
5291.8564   0.9936
5291.8797   0.9940
5291.9029   0.9956
5291.9261   0.9962
5291.9493   0.9965
5291.9725   0.9968
5291.9957   0.9977
5292.0190   0.9982
5292.0422   1.0004
5292.0654   1.0003
5292.0886   0.9994
5292.1118   0.9995
5292.1351   1.0003
5292.1583   0.9995
5292.1815   0.9997
5292.2047   0.9998
5292.2279   0.9998
5292.2512  -0.9997
5292.2744  -0.9998
5292.2976  -0.9997
5292.3208  -0.9993
5292.3440  -0.9991
5292.3673  -0.9994
5292.3905  -0.9988
5292.4137  -0.9984
5292.4369  -0.9994
5292.4601  -0.9989
5292.4834  -0.9989
5292.5066  -0.9991
5292.5298  -0.9993
5292.5530  -0.9993
5292.5762  -0.9985
5292.5995  -0.9989
5292.6227  -0.9998
5292.6459  -0.9996
5292.6691  -0.9999
5292.6923  -1.0007
5292.7155  -0.9988
5292.7388  -0.9993
5292.7620  -0.9991
5292.7852  -0.9994
5292.8084  -0.9988
5292.8316  -0.9982
% 2601-5387063_004  0.9997 102
5385.8607  -0.9996
5385.8841  -1.0001
5385.9076  -1.0002
5385.9310  -1.0003
5385.9545  -0.9999
5385.9779  -0.9997
5386.0013  -1.0001
5386.0248  -0.9979
5386.0482  -0.9987
5386.0716  -0.9997
5386.0951  -1.0003
5386.1185  -1.0003
5386.1420  -1.0004
5386.1654  -0.9985
5386.1888  -0.9989
5386.2123  -0.9991
5386.2357  -0.9991
5386.2592  -0.9983
5386.2826  -0.9963
5386.3060  -0.9949
5386.3295  -0.9955
5386.3529  -0.9979
5386.3764  -0.9994
5386.3998  -1.0003
5386.4232  -0.9994
5386.4467   0.9990
5386.4701   0.9996
5386.4936   0.9997
5386.5170   0.9996
5386.5404   0.9995
5386.5639   0.9992
5386.5873   0.9993
5386.6108   0.9997
5386.6342   0.9991
5386.6576   0.9985
5386.6811   0.9980
5386.7045   0.9969
5386.7279   0.9973
5386.7514   0.9963
5386.7748   0.9959
5386.7983   0.9955
5386.8217   0.9955
5386.8451   0.9948
5386.8686   0.9945
5386.8920   0.9939
5386.9155   0.9935
5386.9389   0.9933
5386.9623   0.9928
5386.9858   0.9923
5387.0092   0.9930
5387.0327   0.9926
5387.0561   0.9921
5387.0795   0.9921
5387.1030   0.9922
5387.1264   0.9923
5387.1499   0.9925
5387.1733   0.9934
5387.1967   0.9938
5387.2202   0.9941
5387.2436   0.9945
5387.2670   0.9950
5387.2905   0.9950
5387.3139   0.9940
5387.3374   0.9960
5387.3608   0.9969
5387.3842   0.9979
5387.4077   0.9976
5387.4311   0.9989
5387.4546   0.9984
5387.4780   0.9996
5387.5014   1.0005
5387.5249   0.9989
5387.5483   0.9983
5387.5718   1.0002
5387.5952   1.0001
5387.6186   0.9996
5387.6421   0.9997
5387.6655  -1.0003
5387.6890  -1.0001
5387.7124  -0.9987
5387.7358  -0.9999
5387.7593  -0.9996
5387.7827  -0.9999
5387.8062  -0.9993
5387.8296  -0.9996
5387.8530  -1.0006
5387.8765  -1.0002
5387.8999  -0.9995
5387.9233  -0.9992
5387.9468  -0.9993
5387.9702  -0.9999
5387.9937  -0.9990
5388.0171  -0.9990
5388.0405  -1.0006
5388.0640  -1.0004
5388.0874  -0.9995
5388.1109  -0.9993
5388.1343  -0.9990
5388.1577  -0.9987
5388.1812  -0.9995
5388.2046  -0.9995
5388.2281  -0.9988
% 2601-5529932_004  0.9996 100
5528.7126  -0.9697
5528.7367  -0.9740
5528.7609  -0.9792
5528.7850  -0.9836
5528.8091  -0.9876
5528.8332  -0.9917
5528.8574  -0.9946
5528.8815  -0.9964
5528.9056  -0.9972
5528.9297  -0.9972
5528.9539  -0.9975
5528.9780  -0.9983
5529.0021  -0.9985
5529.0262  -0.9977
5529.0503  -0.9975
5529.0745  -0.9981
5529.0986  -0.9985
5529.1227  -0.9985
5529.1468  -0.9986
5529.1710  -0.9983
5529.1951  -0.9990
5529.2192  -0.9981
5529.2433  -0.9980
5529.2675  -0.9994
5529.2916  -0.9992
5529.3157  -0.9993
5529.3398   0.9991
5529.3640   0.9991
5529.3881   0.9992
5529.4122   1.0000
5529.4363   1.0001
5529.4604   0.9995
5529.4846   0.9991
5529.5087   0.9989
5529.5328   0.9991
5529.5569   0.9986
5529.5811   0.9984
5529.6052   0.9973
5529.6293   0.9976
5529.6534   0.9969
5529.6776   0.9969
5529.7017   0.9967
5529.7258   0.9958
5529.7499   0.9964
5529.7741   0.9969
5529.7982   0.9958
5529.8223   0.9956
5529.8464   0.9950
5529.8705   0.9950
5529.8947   0.9953
5529.9188   0.9950
5529.9429   0.9952
5529.9670   0.9953
5529.9912   0.9949
5530.0153   0.9957
5530.0394   0.9950
5530.0635   0.9954
5530.0877   0.9956
5530.1118   0.9954
5530.1359   0.9949
5530.1600   0.9963
5530.1842   0.9963
5530.2083   0.9959
5530.2324   0.9955
5530.2565   0.9971
5530.2806   0.9971
5530.3048   0.9974
5530.3289   0.9979
5530.3530   0.9993
5530.3771   0.9991
5530.4013   0.9995
5530.4254   0.9993
5530.4495   0.9991
5530.4736   0.9989
5530.4978   0.9987
5530.5219   0.9994
5530.5460  -0.9993
5530.5701  -0.9991
5530.5943  -0.9991
5530.6184  -0.9999
5530.6425  -0.9995
5530.6666  -0.9994
5530.6907  -1.0001
5530.7149  -1.0001
5530.7390  -0.9998
5530.7631  -0.9995
5530.7872  -1.0002
5530.8114  -0.9998
5530.8355  -0.9999
5530.8596  -1.0004
5530.8837  -1.0004
5530.9079  -1.0003
5530.9320  -1.0006
5530.9561  -1.0002
5530.9802  -0.9997
5531.0044  -1.0004
5531.0285  -1.0004
5531.0526  -1.0007
5531.0767  -1.0003
5531.1008  -0.9994
% 2601-5567842_002  0.9999 120
5566.3154  -0.9997
5566.3397  -1.0001
5566.3641  -1.0003
5566.3885  -0.9994
5566.4128  -1.0000
5566.4372  -1.0000
5566.4615  -0.9997
5566.4859  -0.9995
5566.5103  -0.9998
5566.5346  -1.0004
5566.5590  -1.0004
5566.5833  -1.0001
5566.6077  -0.9999
5566.6321  -0.9998
5566.6564  -1.0001
5566.6808  -1.0001
5566.7051  -1.0002
5566.7295  -1.0002
5566.7539  -0.9997
5566.7782  -0.9999
5566.8026  -1.0003
5566.8270  -1.0005
5566.8513  -1.0001
5566.8757  -1.0000
5566.9000  -0.9997
5566.9244  -0.9993
5566.9488  -0.9997
5566.9731  -1.0002
5566.9975  -1.0006
5567.0218  -1.0003
5567.0462  -0.9997
5567.0706  -0.9997
5567.0949   0.9997
5567.1193   0.9992
5567.1436   0.9999
5567.1680   1.0000
5567.1924   1.0002
5567.2167   0.9998
5567.2411   1.0004
5567.2654   0.9995
5567.2898   1.0007
5567.3142   1.0005
5567.3385   1.0002
5567.3629   0.9996
5567.3872   0.9997
5567.4116   0.9999
5567.4360   0.9993
5567.4603   0.9991
5567.4847   0.9992
5567.5090   0.9987
5567.5334   0.9985
5567.5578   0.9982
5567.5821   0.9974
5567.6065   0.9971
5567.6308   0.9974
5567.6552   0.9973
5567.6796   0.9970
5567.7039   0.9969
5567.7283   0.9971
5567.7526   0.9969
5567.7770   0.9966
5567.8014   0.9963
5567.8257   0.9971
5567.8501   0.9967
5567.8744   0.9967
5567.8988   0.9968
5567.9232   0.9971
5567.9475   0.9974
5567.9719   0.9967
5567.9962   0.9972
5568.0206   0.9975
5568.0450   0.9980
5568.0693   0.9980
5568.0937   0.9975
5568.1180   0.9978
5568.1424   0.9982
5568.1668   0.9990
5568.1911   0.9987
5568.2155   0.9987
5568.2398   0.9997
5568.2642   0.9995
5568.2886   0.9995
5568.3129   0.9995
5568.3373   0.9997
5568.3616   0.9997
5568.3860   0.9996
5568.4104   0.9999
5568.4347   0.9995
5568.4591   0.9999
5568.4834   1.0002
5568.5078   0.9995
5568.5322  -0.9998
5568.5565  -1.0000
5568.5809  -0.9996
5568.6052  -0.9996
5568.6296  -1.0004
5568.6540  -1.0008
5568.6783  -1.0002
5568.7027  -0.9997
5568.7270  -1.0001
5568.7514  -0.9997
5568.7758  -0.9993
5568.8001  -1.0001
5568.8245  -1.0001
5568.8488  -1.0005
5568.8732  -1.0002
5568.8976  -0.9992
5568.9219  -0.9998
5568.9463  -0.9997
5568.9706  -0.9995
5568.9950  -0.9995
5569.0194  -0.9997
5569.0437  -0.9993
5569.0681  -0.9988
5569.0925  -0.9994
5569.1168  -0.9993
5569.1412  -0.9989
5569.1655  -0.9990
5569.1899  -0.9987
5569.2143  -0.9982
% 2601-5645392_002  1.0002  92
5644.2461  -0.9989
5644.2707  -0.9992
5644.2953  -1.0000
5644.3199  -1.0000
5644.3445  -0.9996
5644.3691  -1.0000
5644.3937  -1.0006
5644.4183  -0.9995
5644.4429  -0.9993
5644.4675  -0.9999
5644.4921  -0.9998
5644.5167  -1.0002
5644.5413  -1.0001
5644.5659  -1.0004
5644.5905  -1.0008
5644.6151  -1.0010
5644.6397  -1.0000
5644.6643  -0.9998
5644.6889  -0.9996
5644.7135  -0.9992
5644.7381  -0.9997
5644.7627  -0.9998
5644.7873  -1.0001
5644.8119  -0.9998
5644.8365   0.9996
5644.8611   0.9999
5644.8857   1.0002
5644.9103   1.0007
5644.9349   1.0004
5644.9595   0.9992
5644.9841   0.9994
5645.0087   0.9992
5645.0333   0.9995
5645.0579   0.9991
5645.0825   0.9985
5645.1071   0.9982
5645.1317   0.9989
5645.1563   0.9984
5645.1809   0.9983
5645.2055   0.9978
5645.2301   0.9977
5645.2547   0.9974
5645.2793   0.9974
5645.3039   0.9963
5645.3285   0.9966
5645.3531   0.9967
5645.3777   0.9966
5645.4023   0.9964
5645.4269   0.9958
5645.4515   0.9968
5645.4761   0.9965
5645.5007   0.9967
5645.5253   0.9976
5645.5499   0.9970
5645.5745   0.9971
5645.5991   0.9976
5645.6238   0.9977
5645.6484   0.9981
5645.6730   0.9982
5645.6976   0.9987
5645.7222   0.9996
5645.7468   0.9990
5645.7714   0.9986
5645.7960   0.9989
5645.8206   0.9988
5645.8452   0.9989
5645.8698   0.9998
5645.8944   1.0002
5645.9190   0.9997
5645.9436   0.9988
5645.9682  -0.9986
5645.9928  -0.9987
5646.0174  -0.9999
5646.0420  -0.9997
5646.0666  -0.9994
5646.0912  -0.9992
5646.1158  -0.9988
5646.1404  -0.9987
5646.1650  -0.9993
5646.1896  -0.9996
5646.2142  -0.9991
5646.2388  -0.9994
5646.2634  -0.9997
5646.2880  -0.9999
5646.3126  -0.9991
5646.3372  -0.9987
5646.3618  -0.9990
5646.3864  -0.9989
5646.4110  -0.9994
5646.4356  -0.9992
5646.4602  -0.9996
5646.4848  -0.9992
% 2601-5835492_001  1.0003  95
5834.1909  -0.9995
5834.2165  -0.9995
5834.2421  -0.9995
5834.2677  -0.9997
5834.2933  -0.9992
5834.3189  -0.9993
5834.3445  -0.9994
5834.3702  -0.9987
5834.3958  -0.9980
5834.4214  -0.9964
5834.4470  -0.9944
5834.4726  -0.9923
5834.4982  -0.9921
5834.5238  -0.9917
5834.5495  -0.9924
5834.5751  -0.9947
5834.6007  -0.9974
5834.6263  -0.9991
5834.6519  -0.9992
5834.6775  -0.9996
5834.7031  -0.9989
5834.7288  -0.9992
5834.7544  -0.9998
5834.7800  -1.0002
5834.8056  -1.0007
5834.8312  -1.0000
5834.8568   1.0000
5834.8824   0.9999
5834.9081   1.0000
5834.9337   0.9996
5834.9593   1.0005
5834.9849   0.9999
5835.0105   0.9995
5835.0361   0.9998
5835.0617   0.9989
5835.0874   0.9984
5835.1130   0.9984
5835.1386   0.9994
5835.1642   0.9995
5835.1898   0.9990
5835.2154   0.9989
5835.2410   0.9992
5835.2667   0.9987
5835.2923   0.9982
5835.3179   0.9981
5835.3435   0.9978
5835.3691   0.9978
5835.3947   0.9988
5835.4203   0.9990
5835.4460   0.9990
5835.4716   0.9988
5835.4972   0.9985
5835.5228   0.9984
5835.5484   0.9979
5835.5740   0.9982
5835.5996   0.9984
5835.6253   0.9985
5835.6509   0.9988
5835.6765   0.9985
5835.7021   0.9982
5835.7277   0.9989
5835.7533   0.9991
5835.7789   0.9986
5835.8046   0.9982
5835.8302   0.9986
5835.8558   0.9995
5835.8814   0.9991
5835.9070   0.9984
5835.9326   0.9997
5835.9582   0.9996
5835.9839   0.9991
5836.0095   0.9991
5836.0351   0.9998
5836.0607   0.9998
5836.0863  -0.9995
5836.1119  -0.9986
5836.1375  -0.9967
5836.1632  -0.9964
5836.1888  -0.9966
5836.2144  -0.9975
5836.2400  -0.9989
5836.2656  -1.0003
5836.2912  -0.9993
5836.3168  -1.0002
5836.3425  -1.0006
5836.3681  -1.0001
5836.3937  -0.9998
5836.4193  -1.0003
5836.4449  -1.0000
5836.4705  -0.9995
5836.4961  -1.0001
5836.5218  -0.9999
5836.5474  -0.9993
5836.5730  -0.9998
5836.5986  -1.0001
% 2601-6084111_004  0.9999  98
6082.8655  -0.9992
6082.8922  -0.9991
6082.9189  -0.9991
6082.9456  -0.9986
6082.9723  -0.9989
6082.9990  -0.9994
6083.0257  -0.9996
6083.0524  -1.0000
6083.0791  -0.9995
6083.1058  -0.9997
6083.1326  -0.9996
6083.1593  -0.9993
6083.1860  -1.0000
6083.2127  -0.9992
6083.2394  -0.9994
6083.2661  -1.0000
6083.2928  -0.9997
6083.3195  -0.9994
6083.3462  -0.9991
6083.3730  -0.9987
6083.3997  -0.9990
6083.4264  -0.9992
6083.4531  -0.9986
6083.4798   0.9983
6083.5065   0.9986
6083.5332   0.9998
6083.5599   0.9997
6083.5866   0.9999
6083.6133   0.9993
6083.6401   0.9988
6083.6668   0.9987
6083.6935   0.9977
6083.7202   0.9967
6083.7469   0.9964
6083.7736   0.9963
6083.8003   0.9964
6083.8270   0.9961
6083.8537   0.9957
6083.8805   0.9957
6083.9072   0.9959
6083.9339   0.9957
6083.9606   0.9951
6083.9873   0.9946
6084.0140   0.9950
6084.0407   0.9952
6084.0674   0.9947
6084.0941   0.9945
6084.1208   0.9951
6084.1476   0.9950
6084.1743   0.9959
6084.2010   0.9958
6084.2277   0.9952
6084.2544   0.9951
6084.2811   0.9958
6084.3078   0.9959
6084.3345   0.9953
6084.3612   0.9954
6084.3879   0.9962
6084.4147   0.9965
6084.4414   0.9964
6084.4681   0.9964
6084.4948   0.9974
6084.5215   0.9984
6084.5482   0.9989
6084.5749   0.9984
6084.6016   0.9994
6084.6283   1.0000
6084.6551   0.9994
6084.6818   1.0000
6084.7085   0.9998
6084.7352   0.9994
6084.7619   0.9994
6084.7886  -0.9999
6084.8153  -0.9997
6084.8420  -0.9994
6084.8687  -1.0001
6084.8954  -0.9999
6084.9222  -1.0006
6084.9489  -0.9997
6084.9756  -0.9995
6085.0023  -0.9997
6085.0290  -1.0000
6085.0557  -0.9996
6085.0824  -1.0006
6085.1091  -1.0006
6085.1358  -0.9996
6085.1626  -1.0008
6085.1893  -1.0009
6085.2160  -0.9994
6085.2427  -0.9996
6085.2694  -1.0001
6085.2961  -0.9996
6085.3228  -0.9989
6085.3495  -0.9993
6085.3762  -1.0004
6085.4029  -1.0010
6085.4297  -0.9998
6085.4564  -0.9997
% 2601-6147741_014  0.9999 110
6146.2917  -0.9998
6146.3187  -0.9994
6146.3457  -0.9999
6146.3727  -0.9998
6146.3997  -0.9997
6146.4267  -1.0006
6146.4537  -1.0003
6146.4807  -1.0006
6146.5077  -1.0007
6146.5347  -0.9993
6146.5617  -0.9989
6146.5887  -0.9999
6146.6157  -1.0002
6146.6427  -1.0000
6146.6697  -0.9992
6146.6967  -0.9986
6146.7237  -0.9984
6146.7507  -0.9995
6146.7777  -1.0003
6146.8047  -1.0000
6146.8317  -0.9993
6146.8587  -0.9988
6146.8857  -0.9996
6146.9127  -0.9997
6146.9397  -0.9993
6146.9667  -1.0000
6146.9937  -1.0006
6147.0207   1.0000
6147.0477   0.9992
6147.0747   0.9994
6147.1017   1.0000
6147.1287   0.9999
6147.1557   0.9994
6147.1827   0.9995
6147.2097   0.9988
6147.2367   0.9983
6147.2637   0.9979
6147.2906   0.9958
6147.3176   0.9934
6147.3446   0.9915
6147.3716   0.9889
6147.3986   0.9866
6147.4256   0.9857
6147.4526   0.9844
6147.4796   0.9835
6147.5066   0.9831
6147.5336   0.9832
6147.5606   0.9826
6147.5876   0.9814
6147.6146   0.9817
6147.6416   0.9817
6147.6686   0.9816
6147.6956   0.9818
6147.7226   0.9820
6147.7496   0.9824
6147.7766   0.9821
6147.8036   0.9820
6147.8306   0.9827
6147.8576   0.9825
6147.8846   0.9828
6147.9116   0.9825
6147.9386   0.9830
6147.9656   0.9840
6147.9926   0.9843
6148.0196   0.9849
6148.0466   0.9863
6148.0736   0.9880
6148.1006   0.9896
6148.1276   0.9912
6148.1546   0.9935
6148.1816   0.9957
6148.2086   0.9973
6148.2356   0.9982
6148.2626   0.9992
6148.2896   0.9992
6148.3166   0.9997
6148.3436   1.0001
6148.3706   1.0005
6148.3976   0.9994
6148.4246   0.9997
6148.4516   1.0002
6148.4786   0.9998
6148.5056  -0.9994
6148.5326  -1.0003
6148.5596  -1.0002
6148.5866  -0.9999
6148.6136  -0.9995
6148.6406  -0.9998
6148.6676  -0.9995
6148.6946  -0.9994
6148.7216  -0.9996
6148.7486  -0.9985
6148.7756  -0.9976
6148.8026  -0.9956
6148.8296  -0.9938
6148.8566  -0.9913
6148.8836  -0.9886
6148.9106  -0.9874
6148.9376  -0.9859
6148.9646  -0.9850
6148.9916  -0.9848
6149.0186  -0.9839
6149.0456  -0.9829
6149.0726  -0.9825
6149.0996  -0.9827
6149.1266  -0.9827
6149.1536  -0.9825
6149.1806  -0.9831
6149.2076  -0.9830
6149.2346  -0.9820
% 2601-6149258_014  0.9999 104
6147.7766  -0.9821
6147.8036  -0.9820
6147.8306  -0.9827
6147.8576  -0.9825
6147.8846  -0.9828
6147.9116  -0.9825
6147.9386  -0.9830
6147.9656  -0.9840
6147.9926  -0.9843
6148.0196  -0.9849
6148.0466  -0.9863
6148.0736  -0.9880
6148.1006  -0.9896
6148.1276  -0.9912
6148.1546  -0.9935
6148.1816  -0.9957
6148.2086  -0.9973
6148.2356  -0.9982
6148.2626  -0.9992
6148.2896  -0.9992
6148.3166  -0.9997
6148.3436  -1.0001
6148.3706  -1.0005
6148.3976  -0.9994
6148.4246  -0.9997
6148.4516  -1.0002
6148.4786  -0.9998
6148.5056   0.9994
6148.5326   1.0003
6148.5596   1.0002
6148.5866   0.9999
6148.6136   0.9995
6148.6406   0.9998
6148.6676   0.9995
6148.6946   0.9994
6148.7216   0.9996
6148.7486   0.9985
6148.7756   0.9976
6148.8026   0.9956
6148.8296   0.9938
6148.8566   0.9913
6148.8836   0.9886
6148.9106   0.9874
6148.9376   0.9859
6148.9646   0.9850
6148.9916   0.9848
6149.0186   0.9839
6149.0456   0.9829
6149.0726   0.9825
6149.0996   0.9827
6149.1266   0.9827
6149.1536   0.9825
6149.1806   0.9831
6149.2076   0.9830
6149.2346   0.9820
6149.2616   0.9816
6149.2886   0.9821
6149.3156   0.9824
6149.3426   0.9834
6149.3696   0.9821
6149.3966   0.9830
6149.4236   0.9841
6149.4505   0.9841
6149.4775   0.9849
6149.5045   0.9848
6149.5315   0.9852
6149.5585   0.9865
6149.5855   0.9875
6149.6125   0.9892
6149.6395   0.9916
6149.6665   0.9938
6149.6935   0.9951
6149.7205   0.9968
6149.7475   0.9984
6149.7745   0.9991
6149.8015   0.9991
6149.8285   0.9985
6149.8555   0.9983
6149.8825   0.9987
6149.9095  -0.9990
6149.9365  -0.9998
6149.9635  -0.9997
6149.9905  -0.9990
6150.0175  -0.9993
6150.0445  -1.0000
6150.0715  -0.9995
6150.0985  -0.9984
6150.1255  -0.9985
6150.1525  -0.9982
6150.1795  -0.9987
6150.2065  -0.9985
6150.2335  -0.9993
6150.2605  -0.9986
6150.2875  -0.9995
6150.3145  -0.9988
6150.3415  -0.9991
6150.3685  -0.9988
6150.3955  -0.9990
6150.4225  -0.9988
6150.4495  -0.9988
6150.4765  -0.9990
6150.5035  -0.9984
6150.5305  -0.9996
6150.5575  -0.9998
% 2601-6175146_004  1.0003  95
6173.7224  -0.9988
6173.7494  -0.9996
6173.7764  -0.9989
6173.8034  -0.9979
6173.8304  -0.9988
6173.8574  -0.9988
6173.8844  -0.9995
6173.9114  -0.9996
6173.9384  -0.9997
6173.9654  -0.9989
6173.9924  -0.9993
6174.0194  -0.9994
6174.0464  -0.9989
6174.0734  -0.9989
6174.1004  -0.9993
6174.1274  -0.9999
6174.1544  -1.0004
6174.1814  -1.0000
6174.2084  -0.9998
6174.2354  -0.9998
6174.2624  -1.0001
6174.2894  -1.0002
6174.3164  -0.9994
6174.3434  -0.9995
6174.3704  -0.9999
6174.3974  -1.0000
6174.4244  -1.0000
6174.4514  -0.9997
6174.4784   1.0000
6174.5054   1.0000
6174.5324   0.9997
6174.5594   0.9997
6174.5864   0.9993
6174.6134   0.9995
6174.6404   0.9997
6174.6674   0.9990
6174.6944   0.9995
6174.7214   0.9990
6174.7484   0.9985
6174.7754   0.9983
6174.8024   0.9972
6174.8294   0.9975
6174.8564   0.9973
6174.8834   0.9964
6174.9104   0.9960
6174.9374   0.9957
6174.9644   0.9954
6174.9914   0.9954
6175.0184   0.9959
6175.0454   0.9953
6175.0724   0.9943
6175.0994   0.9956
6175.1264   0.9956
6175.1534   0.9947
6175.1804   0.9954
6175.2074   0.9955
6175.2343   0.9950
6175.2613   0.9950
6175.2883   0.9950
6175.3153   0.9953
6175.3423   0.9957
6175.3693   0.9959
6175.3963   0.9961
6175.4233   0.9966
6175.4503   0.9959
6175.4773   0.9959
6175.5043   0.9965
6175.5313   0.9967
6175.5583   0.9975
6175.5853   0.9979
6175.6123   0.9975
6175.6393   0.9982
6175.6663   0.9982
6175.6933   0.9983
6175.7203   0.9978
6175.7473  -0.9986
6175.7743  -0.9988
6175.8013  -0.9988
6175.8283  -0.9985
6175.8553  -0.9981
6175.8823  -0.9989
6175.9093  -0.9992
6175.9363  -0.9990
6175.9633  -0.9988
6175.9903  -0.9992
6176.0173  -0.9992
6176.0443  -0.9994
6176.0713  -0.9990
6176.0983  -0.9989
6176.1253  -0.9990
6176.1523  -0.9996
6176.1793  -0.9996
6176.2063  -0.9997
6176.2333  -1.0002
6176.2603  -0.9998
% 2601-6248898_003  1.0000 104
6247.5283  -0.9591
6247.5556  -0.9590
6247.5829  -0.9600
6247.6101  -0.9595
6247.6374  -0.9591
6247.6647  -0.9598
6247.6919  -0.9597
6247.7192  -0.9601
6247.7465  -0.9623
6247.7737  -0.9645
6247.8010  -0.9659
6247.8283  -0.9678
6247.8556  -0.9690
6247.8828  -0.9708
6247.9101  -0.9743
6247.9374  -0.9780
6247.9646  -0.9821
6247.9919  -0.9860
6248.0192  -0.9900
6248.0465  -0.9936
6248.0737  -0.9958
6248.1010  -0.9978
6248.1283  -0.9984
6248.1555  -0.9990
6248.1828   0.9996
6248.2101   0.9994
6248.2373   0.9993
6248.2646   0.9999
6248.2919   0.9996
6248.3192   1.0001
6248.3464   0.9988
6248.3737   0.9990
6248.4010   0.9982
6248.4282   0.9981
6248.4555   0.9969
6248.4828   0.9969
6248.5101   0.9970
6248.5373   0.9965
6248.5646   0.9974
6248.5919   0.9965
6248.6191   0.9965
6248.6464   0.9976
6248.6737   0.9977
6248.7009   0.9958
6248.7282   0.9959
6248.7555   0.9954
6248.7828   0.9955
6248.8100   0.9962
6248.8373   0.9957
6248.8646   0.9971
6248.8918   0.9970
6248.9191   0.9972
6248.9464   0.9968
6248.9737   0.9966
6249.0009   0.9962
6249.0282   0.9972
6249.0555   0.9970
6249.0827   0.9973
6249.1100   0.9968
6249.1373   0.9970
6249.1645   0.9970
6249.1918   0.9982
6249.2191   0.9972
6249.2464   0.9984
6249.2736   0.9983
6249.3009   0.9979
6249.3282   0.9991
6249.3554   0.9984
6249.3827   0.9984
6249.4100   0.9997
6249.4373   0.9995
6249.4645   1.0002
6249.4918   0.9997
6249.5191   1.0005
6249.5463   0.9997
6249.5736   0.9997
6249.6009  -0.9991
6249.6281  -0.9990
6249.6554  -1.0003
6249.6827  -0.9996
6249.7100  -0.9985
6249.7372  -0.9988
6249.7645  -0.9996
6249.7918  -0.9997
6249.8190  -0.9992
6249.8463  -0.9993
6249.8736  -0.9986
6249.9009  -0.9973
6249.9281  -0.9970
6249.9554  -0.9976
6249.9827  -0.9985
6250.0099  -0.9983
6250.0372  -0.9996
6250.0645  -0.9998
6250.0917  -1.0001
6250.1190  -1.0000
6250.1463  -0.9996
6250.1736  -0.9997
6250.2008  -1.0004
6250.2281  -1.0004
6250.2554  -0.9994
6250.2826  -1.0002
6250.3099  -1.0004
6250.3372  -0.9995

